Oscillatory Processing Units as a computing substrate for biomimetic intelligence

Biological intelligence emerges from neural activity that connects sensation, memory and action. Synaptic plasticity, neuronal assemblies and oscillations provide principles for biomimetic computing, but translating them into reusable operations requires a defined computational unit. We introduce Oscillatory Processing Units (OPUs), groups of synthetic neurons sharing a rhythm. Their directed interactions transform incoming activity and prior receiving state into an Oscillatory Occupancy Space (OOS), which becomes available to subsequent computation. We show that source--receiver conditions and oscillatory organization shape these transformations, including their geometry, persistence and historical accessibility. An Atlas of measured relationships supports prospective composition with predicted response classes. Configured circuits perform logical and numerical operations, express associative recall and generate closed-loop decisions with fixed synaptic weights. OPUs and OOS establish a computing substrate for biomimetic intelligence in which experience remains part of the state through which new input becomes action.

==> anc/README.md <==
# Oscillatory Processing Units as a computing substrate for biomimetic intelligence

Ancillary files for the arXiv preprint by Alexander A. Wolf (Artificial Brains).

## Contents

| Path | Content |
|---|---|
| `media/Supplementary_Video_1_ANT.mp4` | Supplementary Video 1: physical ANT robot (57 s, silent) |
| `media/Supplementary_Video_1_Description.txt` | Video legend |
| `source_data/` | Numerical tables underlying the figures and reported values |
| `plot_figures.py` | Regenerates Figures 2, 4, 6, 7 and Supplementary Figures 1–3 from `source_data/` |
| `validate_source_data.py` | Checks table dimensions and agreement with reported values |
| `requirements.txt` | Python dependencies for the two scripts |

Run `python validate_source_data.py` and `python plot_figures.py` from this folder. Regenerated figures are written to `regenerated_figures/`.

## Measurement levels

A network is one independently generated connectivity realization of a circuit design. Operating cells, coordinates, stimulus presentations, ages and worlds are repeated observations within a network. Paired-condition records keep network identity. Each table states whether values are network-level records, means across networks or pooled fractions.

## Source data

| File | Content | Used in |
|---|---|---|
| `nominal_rhythm_periods.csv` | Configured cycle periods in model steps | Computational model |
| `figure2ab_pair_medians.csv` | Median source–target CKA and NMI for the 25 directed rhythm pairs (Gamma-mediated input path) | Figure 2a,b |
| `figure2cde_operating_maps.csv` | The three displayed 11 × 11 operating maps; each cell summarizes 11 networks | Figure 2c–e |
| `factorial_model_summary.csv` | Held-out prediction means for the activity-only and coordinate-informed models | Results |
| `factorial_classification.csv` | Classification counts of the 240 pair-by-descriptor relationships | Supplementary Figure 1 |
| `input_path_portability.csv` | Aggregate input-path prediction and error comparisons | Supplementary Figure 2 |
| `figure3a_recruitment_network_values.csv` | Rhythm-normalized gate participation: 4 rhythms × 11 coordinates × 4 conditions × 11 networks | Figure 3a |
| `figure3b_intrinsic_network_means.csv` | Network means for the four displayed state metrics under four conditions | Figure 3b |
| `figure3b_intrinsic_population_records.csv` | Population-level records underlying Figure 3b | Figure 3b |
| `figure3c_relation_changes.csv` | Intact and both-averaged means and differences for three directed relations | Figure 3c |
| `figure3d_persistence_network_values.csv` | Paired one-cycle persistence: 3 relations × 2 conditions × 11 networks | Figure 3d |
| `operations_summary.csv` | Network-mean arithmetic fit scores | Results |
| `table2_selected_cells.csv` | Selected Atlas cells, their CKA, relation medians and composed-circuit CKA | Table 2 |
| `composition_response_classes.csv` | Five prespecified response-class predictions and outcomes across 11 new networks | Figure 4 |
| `composition_reference_distances.csv` | Standardized reference distances and adjusted probabilities | Results |
| `composition_temporal_checks.csv` | Temporal-reference checks and frozen reference intervals | Results, Methods |
| `figure5a_persistence_network_values.csv` | Alpha-to-Theta persistence over one to four target cycles, 11 networks | Figure 5a |
| `figure5b_correlation_network_values.csv` | Beta-to-Beta within-network participation–persistence correlations | Figure 5b |
| `figure5c_persistence_surface.csv` | Theta-to-Delta one-cycle persistence surface; each cell summarizes 11 networks | Figure 5c |
| `memory_timing_summary.csv` | Binary-stream timing-model means, including the future-label comparison | Figure 6a,b |
| `memory_primary_contrast.csv` | Joint timing-model condition difference and paired-network interval | Figure 6 legend |
| `two_event_historical_readout.csv` | Two-event readout gains: means and SD across 8 networks at seven ages | Figure 6c |
| `avoidance_network_measures.csv` | Network-level avoidance outcomes; each combines three held-out worlds | Figure 7b,c |
| `avoidance_pooled_behavior.csv` | Pooled clear-state, risk-clearance and stop percentages | Figure 7d |
| `temporal_network_descriptors.csv` | Frozen-profile study: 3 relations × 4 conditions × 11 networks | Supplementary Figure 3b–d |
| `temporal_profile_loss.csv` | Frozen-profile posterior-loss endpoints | Supplementary Figure 3e, Supplementary Table 2 |

## Condition keys

Temporal conditions: `intact`; `phase_mean` / `Phase mean` (within-cycle sensitivity modulation averaged); `release_mean` / `Release mean` (periodic release modulation averaged); `aperiodic` / `Both averaged` (both averaged in the manipulated populations). Gamma sources keep their original temporal dynamics.

Avoidance conditions: `S` matched shadow-output sham; `CI` intended mapping with competition; `C0` intended mapping without competition; `II` reversed mapping with competition; `I0` reversed mapping without competition.

## Not included

Raw spike records, circuit configurations and the seven-association session traces are not included. Requests can be directed to the corresponding author, identifying the experiment.


==> anc/media/Supplementary_Video_1_Description.txt <==
Supplementary Video 1: Neural sensorimotor computation on the physical ANT robot

57-second silent excerpt of the external-camera view from a demonstration recording. The view is spatially cropped and the audio removed; temporal order and playback rate are preserved, with no generated frames or inserted cuts.

ANT uses approximately 1,400 synthetic neurons, four ultrasound sensors and a camera. An external visual detector supplies target evidence; the neural circuit selects search, approach and avoidance. The host application handles observations, motor commands and safety limits.

This is a qualitative demonstration, separate from the 120-run controlled avoidance experiment reported in the article.


==> anc/plot_figures.py <==
"""Regenerate the data-driven figure panels from the tables in source_data/.

Regenerates main Figures 2, 4, 6 and 7 and Supplementary Figures 1-3.
Figures 1, 3 and 5 are supplied as artwork; their underlying values are in source_data/.
Output is written to regenerated_figures/ so the published figures are not overwritten.
Dependencies: see requirements.txt.  Run: python plot_figures.py
"""
from pathlib import Path
import math
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import fitz
from reportlab.pdfgen import canvas

ROOT=Path(__file__).resolve().parent
DATA=ROOT/'source_data'; OUT=ROOT/'regenerated_figures'; PAN=OUT/'panels'
OUT.mkdir(exist_ok=True); PAN.mkdir(exist_ok=True)
plt.rcParams.update({'font.family':'Nimbus Sans','font.size':9,'axes.titlesize':10,
 'axes.labelsize':9,'xtick.labelsize':8,'ytick.labelsize':8,'legend.fontsize':8,
 'pdf.fonttype':42,'ps.fonttype':42,'svg.fonttype':'none','axes.linewidth':1.1,'lines.linewidth':1.1,'xtick.major.width':1.1,'ytick.major.width':1.1,'axes.spines.top':False,'axes.spines.right':False,
 'savefig.facecolor':'white'})
W=468

def frame(name,w,h):
    fig=plt.figure(figsize=(w/72,h/72)); ax=fig.add_subplot(111)
    return fig,ax

def save(fig,name):
    # Tight layout inside the fixed physical panel; no cropping of axis labels.
    fig.tight_layout(pad=1.1)
    fig.savefig(PAN/(name+'.pdf')); fig.savefig(PAN/(name+'.svg'))
    plt.close(fig)
    return PAN/(name+'.pdf')

def read(name):return pd.read_csv(DATA/(name+'.csv'))
def txt(c,x,y,s,size=9,bold=False,align='left'):
    c.setFont('Helvetica-Bold' if bold else 'Helvetica',size)
    fn={'left':c.drawString,'center':c.drawCentredString,'right':c.drawRightString}[align]
    for i,line in enumerate(s.split('\n')):fn(x,y-12*i,line)

def box(c,x,y,w,h,title,detail='',size=9):
    c.setLineWidth(1.1);c.roundRect(x,y,w,h,5,stroke=1,fill=0)
    txt(c,x+w/2,y+h-16,title,size,True,'center')
    if detail:txt(c,x+w/2,y+h-31,detail,size-1,False,'center')

def arrow(c,x1,y1,x2,y2,dashed=False):
    c.setLineWidth(1.1)
    if dashed:c.setDash(3,2)
    c.line(x1,y1,x2,y2)
    c.setDash()
    ang=math.atan2(y2-y1,x2-x1);le=5
    for a in [ang+2.65,ang-2.65]:c.line(x2,y2,x2+le*math.cos(a),y2+le*math.sin(a))

def schematic(name,h,draw):
    p=PAN/(name+'.pdf');c=canvas.Canvas(str(p),pagesize=(W,h));draw(c);c.save();return p

def compose(name,h,parts,labels):
    doc=fitz.open();page=doc.new_page(width=W,height=h)
    for path,rect in parts:
        with fitz.open(path) as src:page.show_pdf_page(fitz.Rect(rect),src,0)
    for label,x,y in labels:page.insert_text((x,y),label+')',fontsize=11,fontname='hebo')
    out=OUT/(name+'.pdf');doc.save(out,garbage=4,deflate=True)
    pix=page.get_pixmap(matrix=fitz.Matrix(600/72,600/72),alpha=False)
    pix.set_dpi(600,600);pix.save(OUT/(name+'.png'))
    doc.close()

# 2. Actual directed-pair and coordinate maps (not interpolated surfaces).
med=read('figure2ab_pair_medians');maps=read('figure2cde_operating_maps')
rh=['gamma','beta','alpha','theta','delta']; names=[x.capitalize() for x in rh]
def heat_panel(df,metric,title,label,name,w,h,pair=False):
    # df: pair-median table (pair=True) or one operating map (pair=False)
    fig,ax=frame(name,w,h)
    if pair:
        z=df.pivot(index='source',columns='target',values=metric).reindex(index=names,columns=names)
        im=ax.pcolormesh(np.arange(6)-.5,np.arange(6)-.5,z.to_numpy(),vmin=0,vmax=1,shading='flat');ax.set_aspect('equal');ax.invert_yaxis()
        ax.set_xticks(range(5),names,rotation=35,ha='right');ax.set_yticks(range(5),names)
        for i in range(5):
            for j in range(5):ax.text(j,i,f'{z.iloc[i,j]:.2f}',ha='center',va='center',fontsize=7,
                                      bbox=dict(boxstyle='round,pad=.08',facecolor='white',edgecolor='none',alpha=.8))
        ax.set_xlabel('Target rhythm');ax.set_ylabel('Source rhythm')
    else:
        z=df.pivot(index='source_tnorm',columns='target_tnorm',values='value').sort_index()
        im=ax.pcolormesh(np.arange(12)-.5,np.arange(12)-.5,z.to_numpy(),shading='flat');ax.set_aspect('equal')
        ax.set_xticks([0,5,10]);ax.set_yticks([0,5,10]);ax.set_xlabel('Target TNorm');ax.set_ylabel('Source TNorm')
    ax.set_title(title,pad=7);cb=fig.colorbar(im,ax=ax,fraction=.048,pad=.04);cb.set_label(label,fontsize=8)
    return save(fig,name)
p2=[]
p2.append(heat_panel(med,'median_cka','Source–target alignment','Median CKA','atlas_cka',234,222,True))
p2.append(heat_panel(med,'median_nmi','Source–target information','Median NMI','atlas_nmi',234,222,True))
for s,t,m,ti,la,na in [('beta','beta','effective_rank','Beta → Beta','Effective rank','atlas_rank'),('theta','theta','determinism','Theta → Theta','Determinism','atlas_det'),('delta','delta','cka','Delta → Delta','CKA','atlas_dd')]:
    p2.append(heat_panel(maps[(maps.source==s.capitalize())&(maps.target==t.capitalize())&(maps.metric==m)],m,ti,la,na,156,210))
compose('Figure2',445,[(p2[0],(0,12,234,234)),(p2[1],(234,12,468,234)),(p2[2],(0,235,156,445)),(p2[3],(156,235,312,445)),(p2[4],(312,235,468,445))],[('a',4,13),('b',238,13),('c',4,246),('d',160,246),('e',316,246)])

# 3. Paired state descriptors plus an independent frozen-profile endpoint.
t=read('temporal_network_descriptors');co=['Intact','Phase mean','Release mean','Both averaged']
def int_design(c):
    txt(c,234,84,'Matched networks; fixed architecture and input',11,True,'center')
    txt(c,234,64,'Beta to Theta     |     Gamma to Theta     |     Theta to Theta',9,False,'center')
    for x,title,detail in [(10,'Intact','Native timing'),(126,'Phase mean','Phase sensitivity'),(242,'Release mean','Release timing'),(358,'Both averaged','Both features averaged')]:
        box(c,x,8,102,42,title,detail,8.5)
a=schematic('temporal_design',100,int_design)
def paired_des(metric,title,ylabel,name):
    fig,ax=frame(name,156,208);z=t[t.relation=='theta->theta'].pivot(index='network',columns='condition',values=metric).reindex(columns=co)
    for _,r in z.iterrows():ax.plot(range(4),r.values,'o-',linewidth=1.1,markersize=2,alpha=.55)
    ax.plot(range(4),z.mean().values,'D--',linewidth=1.4,markersize=4,label='Mean')
    ax.set_xticks(range(4),['Intact','Phase mean','Release mean','Both'],rotation=40,ha='right');ax.set_title(title);ax.set_ylabel(ylabel)
    if metric!='cka':ax.set_ylim(bottom=0)
    else:ax.set_ylim(0,1.04)
    return save(fig,name)
b=paired_des('effective_rank','State dimensionality','Effective rank','temporal_rank')
c=paired_des('trapping_time','Temporal dwell','Trapping time (trials)','temporal_dwell')
d=paired_des('cka','Input–output geometry','CKA','temporal_cka')
loss=read('temporal_profile_loss');fig,ax=frame('profile',W,170)
for i,rel in enumerate(['beta->theta','gamma->theta','theta->theta']):
    z=loss[loss.relation==rel].set_index('condition').reindex(co[1:])
    x=np.arange(3)+(i-1)*.22;ax.scatter(x,z.mean_probability_loss,s=26,label=rel.replace('->',' → ').title())
    for xx,y in zip(x,z.mean_probability_loss):ax.annotate(f'{y:.4f}',(xx,y),xytext=(0,-15-i*11),textcoords='offset points',ha='center',fontsize=7)
ax.set_ylim(0,1.08);ax.set_xticks(range(3),co[1:]);ax.set_ylabel('Mean profile-probability loss');ax.set_title('Frozen-profile response across all three relations')
ax.legend(loc='lower center',ncol=3,fontsize=7,frameon=False)
e=save(fig,'temporal_profile_loss')
compose('SupplementaryFigure3',510,[(a,(0,10,W,110)),(b,(0,127,156,335)),(c,(156,127,312,335)),(d,(312,127,468,335)),(e,(0,340,W,510))],[('a',4,12),('b',4,130),('c',160,130),('d',316,130),('e',4,350)])

# 4. Primary timing analyses, an explicitly separate time-resolved assay, and recall schematic.
mt=read('memory_timing_summary')
def timing(metric,title,name):
    fig,ax=frame(name,234,199)
    x=np.arange(3);models=['Harmonic','Reference','Joint']
    for i,c in enumerate(['Intact','Both averaged']):
        z=mt[mt.condition==c].set_index('model').reindex(models)
        ax.scatter(x+(i-.5)*.22,z[metric],s=36,marker=['o','s'][i],label=c)
    ax.axhline(0,linewidth=1.1);ax.set_xticks(x,models,rotation=30,ha='right');ax.set_ylabel('Held-out R² gain');ax.set_title(title);ax.legend(fontsize=7,frameon=False,loc='upper left')
    ax.set_ylim(-.03,.105)
    return save(fig,name)
a=timing('history_timing_gain','Historical-access timing','memory_primary')
b=timing('history_minus_future_timing_gain','History minus future control','memory_future')
md=read('two_event_historical_readout');fig,ax=frame('twoevent',W,182)
for cond in ['Intact','Both averaged']:
    z=md[md.condition==cond].sort_values('age_steps')
    ax.errorbar(z.age_steps,z.schedule_adjusted_balanced_accuracy_gain,yerr=z.network_SD,fmt='o-',capsize=2,linewidth=1,markersize=3,label=cond)
ax.axhline(0,linewidth=1.1);ax.set_xlabel('Age after earlier-event onset (recorded steps)');ax.set_ylabel('Schedule-adjusted\nreadout gain');ax.set_title('Separate two-event assay: earlier-event accessibility');ax.legend(loc='upper right',fontsize=7,frameon=False)
c=save(fig,'memory_timecourse')
def recall(c):
    txt(c,234,105,'Associative response: circuit-level readout',11,True,'center')
    box(c,12,20,126,61,'Paired experience','Shape + colour input')
    box(c,171,20,126,61,'Association state','Recurrent memory return')
    box(c,330,20,126,61,'Partial-cue response','Shape only in;\nassociated colour out')
    arrow(c,139,50,168,50);arrow(c,299,50,327,50)
    c.line(198,20,198,6);c.line(198,6,271,6);arrow(c,271,6,271,20)
    txt(c,234,123,'SCHEMATIC — not an output trace',8,False,'center')
d=schematic('memory_recall_scheme',139,recall)
compose('Figure6',550,[(a,(0,12,234,211)),(b,(234,12,468,211)),(c,(0,223,468,405)),(d,(0,411,468,550))],[('a',4,14),('b',238,14),('c',4,230),('d',4,424)])

# 5. Prospective data for the three-terminal design. Means only: no invented per-network traces.
def comp(c):
    txt(c,234,153,'Measured relations selected before the new circuit was run',11,True,'center')
    box(c,10,51,106,53,'Theta source','Fixed before testing')
    box(c,150,51,106,53,'Delta state','Fixed before testing')
    arrow(c,116,77,148,77)
    for y,title,detail in [(107,'Alpha terminal','Fixed before testing'),(57,'Beta terminal','Fixed before testing'),(7,'Gamma terminal','CKA 0.956')]:
        box(c,324,y,132,43,title,detail,8.5);arrow(c,258,77,322,y+21)
    txt(c,12,25,'11 new networks; held-out input schedule',8)
    txt(c,12,10,'Isolated-reference and direct-skip controls run in parallel',8)
a=schematic('composition_scheme',177,comp)
cr=read('composition_response_classes'); cps=[]
for compn,title,ylabel,na in [('Alpha CKA','Source–target alignment','CKA','comp_cka'),('Alpha effective rank','State dimensionality','Effective rank','comp_rank'),('Beta laminarity','Recurrent dwell structure','Laminarity','comp_lam'),('Beta trapping time','Time within recurrent states','Trapping time (trials)','comp_trap')]:
    r=cr[cr.comparison==compn].iloc[0]
    if compn.startswith('Beta'):vals=[r.reference,r.observed]
    else:vals=[r.observed,r.reference]
    fig,ax=frame(na,234,173);ax.scatter([0,1],vals,s=42);ax.set_xticks([0,1],['Alpha','Beta']);ax.set_xlim(-.5,1.5)
    ax.set_ylim(0,max(vals)*1.27);ax.set_title(title);ax.set_ylabel(ylabel)
    for i,v in enumerate(vals):ax.text(i,v+max(vals)*.03,f'{v:.3f}',ha='center',fontsize=8)
    ax.text(.5,.93,'Predicted ordering: 11/11 networks',transform=ax.transAxes,ha='center',fontsize=7)
    cps.append(save(fig,na))
compose('Figure4',548,[(a,(0,12,W,189)),(cps[0],(0,197,234,370)),(cps[1],(234,197,468,370)),(cps[2],(0,375,234,548)),(cps[3],(234,375,468,548))],[('a',4,14),('b',4,208),('c',238,208),('d',4,387),('e',238,387)])

# 6. Functional circuit and actual network-level outcomes.
def motor(c):
    txt(c,234,132,'Sensory state is transformed into competing action states',11,True,'center')
    box(c,10,57,100,49,'Right-side risk','Sensory OPU state')
    box(c,181,57,106,49,'Left pivot','Motor candidate')
    box(c,350,57,108,49,'Left turn','Body command')
    arrow(c,112,81,179,81);arrow(c,289,81,348,81)
    box(c,10,0,100,43,'Left-side risk','Sensory OPU state')
    box(c,181,0,106,43,'Right pivot','Motor candidate')
    box(c,350,0,108,43,'Right turn','Body command')
    arrow(c,112,22,179,22);arrow(c,289,22,348,22)
    # Reciprocal suppression, not excitatory arrows.
    for x,y1,y2 in [(223,57,43),(245,43,57)]:
        c.line(x,y1,x,y2);c.line(x-4,y2,x+4,y2)
    txt(c,146,49,'competition',7)
a=schematic('action_scheme',149,motor)
av=read('avoidance_network_measures');fig,ax=frame('collision',234,180)
z=av.pivot(index='network',columns='condition',values='collision_burden')
for _,r in z.iterrows():ax.plot([0,1],[r.S*100,r.CI*100],'o-',linewidth=1.1,markersize=3,alpha=.65)
ax.set_xticks([0,1],['Matched sham','Full circuit']);ax.set_ylim(-2,106);ax.set_ylabel('Collision-active time (%)');ax.set_title('Paired network outcomes')
ax.text(.5,.52,'8 networks × 3 worlds',ha='center',transform=ax.transAxes,fontsize=8)
b=save(fig,'action_collision')
fig,ax=frame('auc',234,180)
for base,metric in [(0,'sensory_side_auc'),(2.3,'motor_side_auc')]:
    z=av.pivot(index='network',columns='condition',values=metric)
    for _,r in z.iterrows():ax.plot([base,base+1],[r.C0,r.CI],'o-',linewidth=1.1,markersize=2.6,alpha=.65)
ax.set_xticks([0,1,2.3,3.3],['No comp.','Full','No comp.','Full'],rotation=30,ha='right');ax.set_ylim(.88,1.005)
ax.set_ylabel('Side-information AUC');ax.set_title('Sensory state → motor state');ax.text(.15,.08,'Sensory',transform=ax.transAxes,fontsize=8);ax.text(.66,.08,'Motor',transform=ax.transAxes,fontsize=8)
c=save(fig,'action_auc')
pb=read('avoidance_pooled_behavior');fig,ax=frame('behavior',W,205);x=np.arange(5)
for i,(m,lab) in enumerate([('clear_state_percent','Clear state'),('risk_clear_25_percent','Risk cleared ≤25 ticks'),('stop_percent','Stop commands')]):
    vals=pb[m];xx=x+(i-1)*.25;ax.bar(xx,vals,.25,label=lab)
    for xp,y in zip(xx,vals):ax.annotate(f'{y:.2f}',(xp,y),xytext=(0,3),textcoords='offset points',ha='center',rotation=90,fontsize=6.8)
ax.set_xticks(x,['Sham','Correct +\ncompetition','Correct, no\ncompetition','Reversed +\ncompetition','Reversed, no\ncompetition'])
ax.set_ylim(0,118);ax.set_ylabel('Pooled fraction (%)');ax.legend(loc='upper center',bbox_to_anchor=(.5,1.17),ncol=3,frameon=False,fontsize=7)
d=save(fig,'action_behavior')
compose('Figure7',570,[(a,(0,12,W,161)),(b,(0,176,234,356)),(c,(234,176,468,356)),(d,(0,365,W,570))],[('a',4,14),('b',4,187),('c',238,187),('d',4,372)])

# Supporting figures. Separate validation targets remain separate panels.
f=read('factorial_classification');fig,ax=frame('sf1',W,215);ax.barh(f.category,f.relationships)
for i,v in enumerate(f.relationships):ax.text(v+1,i,str(v),va='center',fontsize=9)
ax.set_xlim(0,120);ax.set_xlabel('Pair-by-descriptor relationships');ax.set_title('Classification of the four-class factorial');ax.invert_yaxis()
q=save(fig,'supp_factorial');compose('SupplementaryFigure1',215,[(q,(0,0,W,215))],[])
po=read('input_path_portability');fig,ax=frame('sf2',W,220)
for i,scope in enumerate(['all matched cells','Delta-involving']):
    z=po[po.scope==scope].set_index('mapping').reindex(['native coordinates','state remapping'])
    ax.plot([0,1],z.r_squared,'o-',label=scope.capitalize())
    for j,v in enumerate(z.r_squared):ax.annotate(f'{v:.3f}',(j,v),xytext=(0,6+8*i),textcoords='offset points',ha='center',fontsize=8)
ax.set_xticks([0,1],['Same operating coordinates','Realized-state matching']);ax.set_ylabel('Held-out CKA prediction, R²');ax.set_ylim(.88,1.0);ax.legend(loc='lower right',frameon=False);ax.set_title('Input-path portability: state matters beyond nominal settings')
q=save(fig,'supp_portability');compose('SupplementaryFigure2',220,[(q,(0,0,W,220))],[])
print('Regenerated Figures 2, 4, 6, 7 and Supplementary Figures 1-3 in regenerated_figures/.')


==> anc/requirements.txt <==
numpy
pandas
matplotlib
PyMuPDF
reportlab
Pillow


==> anc/source_data/avoidance_network_measures.csv <==
condition,network,world_runs,collision_burden,risk_clear_within_25,sensory_side_auc,motor_side_auc
C0,N01,3,0.0006666666666666,0.6717948717948717,0.9664378183994972,0.9501946493962916
C0,N02,3,0.0026666666666666,0.7207977207977208,0.9373910431534708,0.9234398377314864
C0,N03,3,0.0011111111111111,0.7037815126050421,0.972682522018916,0.9521882312649076
C0,N04,3,0.0008888888888888,0.693006993006993,0.936414748415383,0.9085105881564872
C0,N05,3,0.0,0.662962962962963,0.9953028668398424,0.9845721809304676
C0,N06,3,0.0026666666666666,0.6,0.9952563269351254,0.98381420603852
C0,N07,3,0.004,0.6950549450549451,0.986378823771758,0.9670871470914728
C0,N08,3,0.0035555555555555,0.7568627450980392,0.9833308950060788,0.9529211552282298
CI,N01,3,0.0,1.0,0.958114154531208,0.9823701410388715
CI,N02,3,0.0,1.0,0.9966449468054296,0.999874308697838
CI,N03,3,0.0,1.0,0.982476770115019,0.9938775510204082
CI,N04,3,0.0006666666666666,1.0,0.9785680576254346,0.9977553310886644
CI,N05,3,0.0,0.9848484848484848,0.9548103534548416,0.9997957516339868
CI,N06,3,0.0,1.0,0.99781119442688,1.0
CI,N07,3,0.0,1.0,0.965021771600719,1.0
CI,N08,3,0.0,1.0,0.995394728728062,1.0
I0,N01,3,0.0082222222222222,0.0,0.8835427554766089,0.2573954565066734
I0,N02,3,0.0084444444444444,0.1111111111111111,0.8451940995853213,0.2094533467487674
I0,N03,3,0.0073333333333333,0.0,0.9186075370610944,0.1518606888532535
I0,N04,3,0.0075555555555555,0.0,0.986435882499792,0.1404260630773071
I0,N05,3,0.0057777777777777,0.0,0.921405047651382,0.1180949684615373
I0,N06,3,0.0084444444444444,0.0,0.8749447147279965,0.1619888725325165
I0,N07,3,0.0048888888888888,0.0,0.8958943333488961,0.2009574319079772
I0,N08,3,0.012,0.1111111111111111,0.9401806865896528,0.1293569144513374
II,N01,3,0.0395555555555555,0.267008547008547,0.9157826159225858,0.4122264823149675
II,N02,3,0.0362222222222222,0.3223404255319149,0.9457474424017146,0.4031472172857211
II,N03,3,0.0499999999999999,0.2192982456140351,0.9299651867468868,0.3975700369888345
II,N04,3,0.0453333333333333,0.1873015873015873,0.9509727130540014,0.3707256642413086
II,N05,3,0.0551111111111111,0.3542421542421543,0.9448395538700914,0.3864658337266584
II,N06,3,0.0513333333333333,0.2899698340874811,0.9263749127153844,0.3888280505164486
II,N07,3,0.0744444444444444,0.1006060606060606,0.9270438864755144,0.3997294688268977
II,N08,3,0.0488888888888888,0.4512820512820513,0.9048849409537192,0.4330149996161101
S,N01,3,0.9697777777777778,0.0,,
S,N02,3,0.9717777777777776,0.0,,
S,N03,3,0.9695555555555556,0.0,,
S,N04,3,0.9697777777777778,0.0,,
S,N05,3,0.9695555555555556,0.0,,
S,N06,3,0.9633333333333334,0.0,0.7682841068917018,0.1663652802893309
S,N07,3,0.9702222222222222,0.0,,
S,N08,3,0.97,0.0,,


==> anc/source_data/avoidance_pooled_behavior.csv <==
condition,clear_state_percent,risk_clear_25_percent,stop_percent
S,2.64,0.0,0.04
CI,92.6,99.82,0.058
C0,51.83,71.68,42.1
II,8.17,34.25,3.01
I0,2.68,8.82,85.6


==> anc/source_data/composition_reference_distances.csv <==
terminal,composed_to_reference_distance,skip_to_reference_distance,networks,composed_closer_n,q_value,test_note
alpha,2.156392,5.942763,11,11,0.000732,Three-branch Benjamini-Hochberg correction; exact one-sided sign-flip
beta,5.537907,11.300714,11,11,0.000732,Three-branch Benjamini-Hochberg correction; exact one-sided sign-flip


==> anc/source_data/composition_response_classes.csv <==
comparison,observed,reference,observed_label,reference_label,networks,direction_met_n,p_value,test
Alpha CKA,0.610321,0.038297,alpha composed,beta composed,11,11,0.000488,exact one-sided sign-flip
Alpha effective rank,5.203269,1.223761,alpha composed,beta composed,11,11,0.000488,exact one-sided sign-flip
Beta laminarity,0.983793,0.585266,beta composed,alpha composed,11,11,0.000488,exact one-sided sign-flip
Beta trapping time,4.40238,2.675424,beta composed,alpha composed,11,11,0.000488,exact one-sided sign-flip
Gamma CKA threshold,0.956345,0.9,gamma composed,frozen threshold,11,11,0.000488,exact one-sided sign-flip


==> anc/source_data/composition_temporal_checks.csv <==
endpoint,observed,reference_low,reference_high,networks,inside_or_direction_n,adjudication,reference_cycle_multiple
persistence,0.606391,0.57216,0.630269,11,11,supported,1.0
context,-0.015568,0.051178,0.109783,11,4,not supported,2.0
geometry,-0.000935,0.004511,0.006158,11,0,not supported,4.0


==> anc/source_data/factorial_classification.csv <==
category,relationships
Activity-dominant,54
Coordinate-conditioned,104
Moderate fit,48
Empirical lookup,34


==> anc/source_data/factorial_model_summary.csv <==
model,mean_held_out_R2
Source and target activity,0.487
Activity plus operating coordinates,0.724


==> anc/source_data/figure2ab_pair_medians.csv <==
source,target,median_cka,median_nmi
Gamma,Gamma,0.1719463876101995,0.2075247001160697
Gamma,Beta,0.0360614472843045,0.3089120407248819
Gamma,Alpha,0.0284595303429677,0.2786405052136489
Gamma,Theta,0.015579007814609,0.2993700338876646
Gamma,Delta,0.0193227740978654,0.3022677154307676
Beta,Gamma,0.1509693376526298,0.3843363478629889
Beta,Beta,0.9707078953403244,0.6805828642597914
Beta,Alpha,0.0169038365302399,0.3077391366660347
Beta,Theta,0.0018916136145113,0.1812199545758714
Beta,Delta,0.0143520841684502,0.288822411580691
Alpha,Gamma,0.0861418011920787,0.2545908837030419
Alpha,Beta,0.0140051292593384,0.2619619982682582
Alpha,Alpha,0.8417530526044402,0.5517028059438022
Alpha,Theta,0.0067827309634019,0.1732444355804551
Alpha,Delta,0.0029615883689202,0.1586220086928353
Theta,Gamma,0.8864514345469071,0.6199024551292827
Theta,Beta,0.0716347812449631,0.3709952660296984
Theta,Alpha,0.1064775128222127,0.3086860276891845
Theta,Theta,0.9580856538510948,0.8660640011454782
Theta,Delta,0.0773073721448718,0.3546303507503744
Delta,Gamma,0.9606011461084566,0.6617648275714444
Delta,Beta,0.4462215370987364,0.6079171423148986
Delta,Alpha,0.292911227053406,0.2074705504818395
Delta,Theta,0.3018670825064714,0.7747004762999521
Delta,Delta,0.9207994908698734,0.9079144499860642


==> anc/source_data/figure2cde_operating_maps.csv <==
source,target,metric,source_tnorm,target_tnorm,value
Beta,Beta,effective_rank,0,0,25.66528032790776
Beta,Beta,effective_rank,0,1,25.30039387546257
Beta,Beta,effective_rank,0,2,21.85750852588599
Beta,Beta,effective_rank,0,3,13.107673242564584
Beta,Beta,effective_rank,0,4,7.4738440135758575
Beta,Beta,effective_rank,0,5,4.798273238990998
Beta,Beta,effective_rank,0,6,3.616431257751213
Beta,Beta,effective_rank,0,7,2.6838454964478
Beta,Beta,effective_rank,0,8,1.922856935503228
Beta,Beta,effective_rank,0,9,1.4450114328909136
Beta,Beta,effective_rank,0,10,1.3111007504927654
Beta,Beta,effective_rank,1,0,25.293871983928792
Beta,Beta,effective_rank,1,1,23.43882203685204
Beta,Beta,effective_rank,1,2,14.617903969436744
Beta,Beta,effective_rank,1,3,7.776693289605111
Beta,Beta,effective_rank,1,4,4.703692225377113
Beta,Beta,effective_rank,1,5,3.0823732638274834
Beta,Beta,effective_rank,1,6,2.366125837466061
Beta,Beta,effective_rank,1,7,1.6320014888874554
Beta,Beta,effective_rank,1,8,1.3086426706889172
Beta,Beta,effective_rank,1,9,1.250437901314866
Beta,Beta,effective_rank,1,10,1.2195408821047986
Beta,Beta,effective_rank,2,0,24.198619406192662
Beta,Beta,effective_rank,2,1,17.48713073874328
Beta,Beta,effective_rank,2,2,8.162358267659078
Beta,Beta,effective_rank,2,3,4.807446609185852
Beta,Beta,effective_rank,2,4,2.911638578184676
Beta,Beta,effective_rank,2,5,2.256025319186484
Beta,Beta,effective_rank,2,6,1.6811445766845106
Beta,Beta,effective_rank,2,7,1.3594475985496297
Beta,Beta,effective_rank,2,8,1.2639048661601868
Beta,Beta,effective_rank,2,9,1.2686388808679772
Beta,Beta,effective_rank,2,10,1.1750632084026789
Beta,Beta,effective_rank,3,0,21.55439338195
Beta,Beta,effective_rank,3,1,10.63387208052479
Beta,Beta,effective_rank,3,2,4.9928291378605545
Beta,Beta,effective_rank,3,3,3.378890290640075
Beta,Beta,effective_rank,3,4,2.2084119072432
Beta,Beta,effective_rank,3,5,1.7603445053996745
Beta,Beta,effective_rank,3,6,1.4797741617655331
Beta,Beta,effective_rank,3,7,1.2592034901761824
Beta,Beta,effective_rank,3,8,1.2827532613335373
Beta,Beta,effective_rank,3,9,1.2038023140917675
Beta,Beta,effective_rank,3,10,1.1246100697997357
Beta,Beta,effective_rank,4,0,14.600066834061256
Beta,Beta,effective_rank,4,1,7.413193813024704
Beta,Beta,effective_rank,4,2,3.673312910412562
Beta,Beta,effective_rank,4,3,2.40728190290754
Beta,Beta,effective_rank,4,4,2.0402039135253287
Beta,Beta,effective_rank,4,5,1.5097012637845468
Beta,Beta,effective_rank,4,6,1.2999862873763313
Beta,Beta,effective_rank,4,7,1.291239329154356
Beta,Beta,effective_rank,4,8,1.2565437772044503
Beta,Beta,effective_rank,4,9,1.1690993750519725
Beta,Beta,effective_rank,4,10,1.0936875225413392
Beta,Beta,effective_rank,5,0,11.57647037670514
Beta,Beta,effective_rank,5,1,5.489965289416279
Beta,Beta,effective_rank,5,2,3.337804172105736
Beta,Beta,effective_rank,5,3,2.1329127452785106
Beta,Beta,effective_rank,5,4,1.7251309381661353
Beta,Beta,effective_rank,5,5,1.4922020246468464
Beta,Beta,effective_rank,5,6,1.3014084536196024
Beta,Beta,effective_rank,5,7,1.3143152969718026
Beta,Beta,effective_rank,5,8,1.243125811550434
Beta,Beta,effective_rank,5,9,1.1489408722289003
Beta,Beta,effective_rank,5,10,1.0826038254483672
Beta,Beta,effective_rank,6,0,7.093064547498451
Beta,Beta,effective_rank,6,1,3.646656287479201
Beta,Beta,effective_rank,6,2,2.2779032964170223
Beta,Beta,effective_rank,6,3,1.9382800754859075
Beta,Beta,effective_rank,6,4,1.484430387887411
Beta,Beta,effective_rank,6,5,1.368607490727609
Beta,Beta,effective_rank,6,6,1.2438035701252557
Beta,Beta,effective_rank,6,7,1.2529824787167136
Beta,Beta,effective_rank,6,8,1.1695803393695958
Beta,Beta,effective_rank,6,9,1.0978369599213444
Beta,Beta,effective_rank,6,10,1.0514112986337147
Beta,Beta,effective_rank,7,0,7.330120339766264
Beta,Beta,effective_rank,7,1,3.8767131192454185
Beta,Beta,effective_rank,7,2,2.318155000355436
Beta,Beta,effective_rank,7,3,1.9766106374461927
Beta,Beta,effective_rank,7,4,1.491134612863018
Beta,Beta,effective_rank,7,5,1.3623430873399445
Beta,Beta,effective_rank,7,6,1.2275600762614771
Beta,Beta,effective_rank,7,7,1.2426807883358064
Beta,Beta,effective_rank,7,8,1.1569233523510658
Beta,Beta,effective_rank,7,9,1.0896176558505757
Beta,Beta,effective_rank,7,10,1.0487529641712146
Beta,Beta,effective_rank,8,0,7.073822233006999
Beta,Beta,effective_rank,8,1,3.8692325809127066
Beta,Beta,effective_rank,8,2,2.6506102636727054
Beta,Beta,effective_rank,8,3,2.043866636018109
Beta,Beta,effective_rank,8,4,1.5537349076259015
Beta,Beta,effective_rank,8,5,1.3714828686625231
Beta,Beta,effective_rank,8,6,1.2852071980873
Beta,Beta,effective_rank,8,7,1.288314066965821
Beta,Beta,effective_rank,8,8,1.1796925784163683
Beta,Beta,effective_rank,8,9,1.0992215786014905
Beta,Beta,effective_rank,8,10,1.0505144222418556
Beta,Beta,effective_rank,9,0,6.838234839068377
Beta,Beta,effective_rank,9,1,3.939482628958182
Beta,Beta,effective_rank,9,2,2.525913230080787
Beta,Beta,effective_rank,9,3,1.9554504620812232
Beta,Beta,effective_rank,9,4,1.5415325338995964
Beta,Beta,effective_rank,9,5,1.3732720603323874
Beta,Beta,effective_rank,9,6,1.283701655624354
Beta,Beta,effective_rank,9,7,1.2878323720079643
Beta,Beta,effective_rank,9,8,1.1847286184096475
Beta,Beta,effective_rank,9,9,1.1010082738983915
Beta,Beta,effective_rank,9,10,1.0516943133560268
Beta,Beta,effective_rank,10,0,6.413951773095065
Beta,Beta,effective_rank,10,1,3.843244268453271
Beta,Beta,effective_rank,10,2,2.354220745326101
Beta,Beta,effective_rank,10,3,1.812287330888212
Beta,Beta,effective_rank,10,4,1.4964185427139898
Beta,Beta,effective_rank,10,5,1.347210865857153
Beta,Beta,effective_rank,10,6,1.2730208995993206
Beta,Beta,effective_rank,10,7,1.2397275535668617
Beta,Beta,effective_rank,10,8,1.152616570146744
Beta,Beta,effective_rank,10,9,1.0853149906702066
Beta,Beta,effective_rank,10,10,1.044408558905259
Theta,Theta,determinism,0,0,0.0231694398441729
Theta,Theta,determinism,0,1,0.0025757933895167
Theta,Theta,determinism,0,2,0.0137877699300824
Theta,Theta,determinism,0,3,0.031765935214211
Theta,Theta,determinism,0,4,0.0597659544166382
Theta,Theta,determinism,0,5,0.2027168234064785
Theta,Theta,determinism,0,6,0.3828631138975966
Theta,Theta,determinism,0,7,0.4874956461163358
Theta,Theta,determinism,0,8,0.540299547196099
Theta,Theta,determinism,0,9,0.5748124962995323
Theta,Theta,determinism,0,10,0.5701846046673633
Theta,Theta,determinism,1,0,0.0018802910021159
Theta,Theta,determinism,1,1,0.0334368664199154
Theta,Theta,determinism,1,2,0.0668756530825496
Theta,Theta,determinism,1,3,0.1204458376872169
Theta,Theta,determinism,1,4,0.3484500174155345
Theta,Theta,determinism,1,5,0.4651340996168583
Theta,Theta,determinism,1,6,0.5354231974921629
Theta,Theta,determinism,1,7,0.5729014280738419
Theta,Theta,determinism,1,8,0.5892023685127135
Theta,Theta,determinism,1,9,0.5885057471264368
Theta,Theta,determinism,1,10,0.6099616858237547
Theta,Theta,determinism,2,0,0.0418572374214767
Theta,Theta,determinism,2,1,0.0652590754137989
Theta,Theta,determinism,2,2,0.1693980519137618
Theta,Theta,determinism,2,3,0.4249390456287008
Theta,Theta,determinism,2,4,0.4686868686868685
Theta,Theta,determinism,2,5,0.5137582723789621
Theta,Theta,determinism,2,6,0.5714385231626611
Theta,Theta,determinism,2,7,0.5578816629088584
Theta,Theta,determinism,2,8,0.588854057819575
Theta,Theta,determinism,2,9,0.61010101010101
Theta,Theta,determinism,2,10,0.6363194707811067
Theta,Theta,determinism,3,0,0.0909047703629738
Theta,Theta,determinism,3,1,0.2581678857540926
Theta,Theta,determinism,3,2,0.4667363288052943
Theta,Theta,determinism,3,3,0.5273423894113549
Theta,Theta,determinism,3,4,0.5844218709244848
Theta,Theta,determinism,3,5,0.6047370254266807
Theta,Theta,determinism,3,6,0.5967955416231279
Theta,Theta,determinism,3,7,0.6016022291884361
Theta,Theta,determinism,3,8,0.6366422849181469
Theta,Theta,determinism,3,9,0.6689655172413794
Theta,Theta,determinism,3,10,0.7302528958806083
Theta,Theta,determinism,4,0,0.1659946350552043
Theta,Theta,determinism,4,1,0.4321839080459769
Theta,Theta,determinism,4,2,0.4626959247648903
Theta,Theta,determinism,4,3,0.5683037269244164
Theta,Theta,determinism,4,4,0.5887843956809473
Theta,Theta,determinism,4,5,0.604040404040404
Theta,Theta,determinism,4,6,0.6116335771508186
Theta,Theta,determinism,4,7,0.640682688958551
Theta,Theta,determinism,4,8,0.6927848156007941
Theta,Theta,determinism,4,9,0.6961622107463357
Theta,Theta,determinism,4,10,0.6792781943521364
Theta,Theta,determinism,5,0,0.4980146290491118
Theta,Theta,determinism,5,1,0.4897944966910484
Theta,Theta,determinism,5,2,0.5825443002662203
Theta,Theta,determinism,5,3,0.5918495297805643
Theta,Theta,determinism,5,4,0.6048322908015573
Theta,Theta,determinism,5,5,0.6280738418669453
Theta,Theta,determinism,5,6,0.6484151863462209
Theta,Theta,determinism,5,7,0.6696153060413503
Theta,Theta,determinism,5,8,0.7316381197128617
Theta,Theta,determinism,5,9,0.7513345769019025
Theta,Theta,determinism,5,10,0.7122775563281065
Theta,Theta,determinism,6,0,0.5040752351097179
Theta,Theta,determinism,6,1,0.5883263644524668
Theta,Theta,determinism,6,2,0.6225705329153605
Theta,Theta,determinism,6,3,0.6325322187391152
Theta,Theta,determinism,6,4,0.6622082897944968
Theta,Theta,determinism,6,5,0.672425652189787
Theta,Theta,determinism,6,6,0.7271555391268122
Theta,Theta,determinism,6,7,0.734396557840444
Theta,Theta,determinism,6,8,0.7159376793020568
Theta,Theta,determinism,6,9,0.7134000470131934
Theta,Theta,determinism,6,10,0.7571136804430639
Theta,Theta,determinism,7,0,0.5774907014913352
Theta,Theta,determinism,7,1,0.6165099268547544
Theta,Theta,determinism,7,2,0.6719194906236148
Theta,Theta,determinism,7,3,0.6431405996384609
Theta,Theta,determinism,7,4,0.6805165859134139
Theta,Theta,determinism,7,5,0.7879243239097715
Theta,Theta,determinism,7,6,0.7297394004057771
Theta,Theta,determinism,7,7,0.7518500563673665
Theta,Theta,determinism,7,8,0.7380315877176749
Theta,Theta,determinism,7,9,0.7871596265909819
Theta,Theta,determinism,7,10,0.7093045288216846
Theta,Theta,determinism,8,0,0.587460815047022
Theta,Theta,determinism,8,1,0.6848933628291463
Theta,Theta,determinism,8,2,0.6722729219640029
Theta,Theta,determinism,8,3,0.6823799771727237
Theta,Theta,determinism,8,4,0.7098876687967697
Theta,Theta,determinism,8,5,0.7457088839071795
Theta,Theta,determinism,8,6,0.7894889566626344
Theta,Theta,determinism,8,7,0.7986496218920689
Theta,Theta,determinism,8,8,0.7648144319063632
Theta,Theta,determinism,8,9,0.7964669442077479
Theta,Theta,determinism,8,10,0.7612025564259798
Theta,Theta,determinism,9,0,0.6417629051510275
Theta,Theta,determinism,9,1,0.6812546439203248
Theta,Theta,determinism,9,2,0.7122574426740874
Theta,Theta,determinism,9,3,0.7137747188647727
Theta,Theta,determinism,9,4,0.7354148719328794
Theta,Theta,determinism,9,5,0.721688560951051
Theta,Theta,determinism,9,6,0.8484272864179065
Theta,Theta,determinism,9,7,0.8351016517271286
Theta,Theta,determinism,9,8,0.7864370794966377
Theta,Theta,determinism,9,9,0.7803291299275327
Theta,Theta,determinism,9,10,0.799325927396233
Theta,Theta,determinism,10,0,0.6001393242772554
Theta,Theta,determinism,10,1,0.6862885602073435
Theta,Theta,determinism,10,2,0.7306760374511339
Theta,Theta,determinism,10,3,0.7539226534465907
Theta,Theta,determinism,10,4,0.7700232624996729
Theta,Theta,determinism,10,5,0.7517674565221728
Theta,Theta,determinism,10,6,0.8180247940025897
Theta,Theta,determinism,10,7,0.7521789351160635
Theta,Theta,determinism,10,8,0.7535122469756903
Theta,Theta,determinism,10,9,0.7727184849231139
Theta,Theta,determinism,10,10,0.7534005119058566
Delta,Delta,cka,0,0,0.9121631096204134
Delta,Delta,cka,0,1,0.9168222867305912
Delta,Delta,cka,0,2,0.9212133049267004
Delta,Delta,cka,0,3,0.925001762655636
Delta,Delta,cka,0,4,0.9288168008500562
Delta,Delta,cka,0,5,0.931665479284164
Delta,Delta,cka,0,6,0.932634971935195
Delta,Delta,cka,0,7,0.9377905279924976
Delta,Delta,cka,0,8,0.9402154845306744
Delta,Delta,cka,0,9,0.9366898498125824
Delta,Delta,cka,0,10,0.945604303335175
Delta,Delta,cka,1,0,0.9299165970581796
Delta,Delta,cka,1,1,0.9340390682075912
Delta,Delta,cka,1,2,0.9375173201891676
Delta,Delta,cka,1,3,0.9403188396059632
Delta,Delta,cka,1,4,0.9419458165481522
Delta,Delta,cka,1,5,0.9484905204492536
Delta,Delta,cka,1,6,0.944918134877616
Delta,Delta,cka,1,7,0.9471155758113328
Delta,Delta,cka,1,8,0.9591270798680516
Delta,Delta,cka,1,9,0.9681842574713418
Delta,Delta,cka,1,10,0.9509940336730772
Delta,Delta,cka,2,0,0.9120939205271764
Delta,Delta,cka,2,1,0.915323988855339
Delta,Delta,cka,2,2,0.9187675896351196
Delta,Delta,cka,2,3,0.9240035640261895
Delta,Delta,cka,2,4,0.9205512576587944
Delta,Delta,cka,2,5,0.924037267793101
Delta,Delta,cka,2,6,0.9345797204584866
Delta,Delta,cka,2,7,0.9402217958661664
Delta,Delta,cka,2,8,0.9245020776875628
Delta,Delta,cka,2,9,0.9191668830926736
Delta,Delta,cka,2,10,0.9272337779813428
Delta,Delta,cka,3,0,0.9401658539618082
Delta,Delta,cka,3,1,0.9487546520134272
Delta,Delta,cka,3,2,0.9452383547879716
Delta,Delta,cka,3,3,0.945694238527624
Delta,Delta,cka,3,4,0.9594699303517524
Delta,Delta,cka,3,5,0.9713729842257266
Delta,Delta,cka,3,6,0.9524848050280884
Delta,Delta,cka,3,7,0.9330024522778684
Delta,Delta,cka,3,8,0.9434881512271204
Delta,Delta,cka,3,9,0.959840217044038
Delta,Delta,cka,3,10,0.972937127168916
Delta,Delta,cka,4,0,0.9013831246020456
Delta,Delta,cka,4,1,0.9060168584923248
Delta,Delta,cka,4,2,0.8976175560677024
Delta,Delta,cka,4,3,0.910854843612432
Delta,Delta,cka,4,4,0.9289240200565824
Delta,Delta,cka,4,5,0.9357913557258692
Delta,Delta,cka,4,6,0.8985907937951498
Delta,Delta,cka,4,7,0.8925900163428832
Delta,Delta,cka,4,8,0.9051649484445218
Delta,Delta,cka,4,9,0.923230481733821
Delta,Delta,cka,4,10,0.94289213303101
Delta,Delta,cka,5,0,0.902291844805967
Delta,Delta,cka,5,1,0.904707410826144
Delta,Delta,cka,5,2,0.9014031229844428
Delta,Delta,cka,5,3,0.9113162058700705
Delta,Delta,cka,5,4,0.925506959409622
Delta,Delta,cka,5,5,0.9262443963037014
Delta,Delta,cka,5,6,0.9075981333153648
Delta,Delta,cka,5,7,0.9023577258471622
Delta,Delta,cka,5,8,0.90679109046676
Delta,Delta,cka,5,9,0.9207994908698734
Delta,Delta,cka,5,10,0.9365095050959066
Delta,Delta,cka,6,0,0.8922956045392038
Delta,Delta,cka,6,1,0.8949577552433593
Delta,Delta,cka,6,2,0.89314212602314
Delta,Delta,cka,6,3,0.901310876591214
Delta,Delta,cka,6,4,0.9172434031775116
Delta,Delta,cka,6,5,0.9209506652747806
Delta,Delta,cka,6,6,0.897290358419824
Delta,Delta,cka,6,7,0.8883068614858551
Delta,Delta,cka,6,8,0.8948618240166486
Delta,Delta,cka,6,9,0.9128855443045228
Delta,Delta,cka,6,10,0.932570303993092
Delta,Delta,cka,7,0,0.9108542250271126
Delta,Delta,cka,7,1,0.9137665405218508
Delta,Delta,cka,7,2,0.9121138409551084
Delta,Delta,cka,7,3,0.9210499158681392
Delta,Delta,cka,7,4,0.9353477806947412
Delta,Delta,cka,7,5,0.9348051396073462
Delta,Delta,cka,7,6,0.9080198521943128
Delta,Delta,cka,7,7,0.9051088964765704
Delta,Delta,cka,7,8,0.9167733652664865
Delta,Delta,cka,7,9,0.933594765545884
Delta,Delta,cka,7,10,0.950163473124262
Delta,Delta,cka,8,0,0.8967401833539338
Delta,Delta,cka,8,1,0.8966603477343166
Delta,Delta,cka,8,2,0.8967064638356255
Delta,Delta,cka,8,3,0.9077664709560536
Delta,Delta,cka,8,4,0.9247189813933948
Delta,Delta,cka,8,5,0.9182878203115352
Delta,Delta,cka,8,6,0.8953562744752914
Delta,Delta,cka,8,7,0.8917579209395686
Delta,Delta,cka,8,8,0.9018520185668571
Delta,Delta,cka,8,9,0.9193695930146386
Delta,Delta,cka,8,10,0.9385158207277162
Delta,Delta,cka,9,0,0.8911267489860033
Delta,Delta,cka,9,1,0.8898210607655457
Delta,Delta,cka,9,2,0.8917835698849188
Delta,Delta,cka,9,3,0.903726421385014
Delta,Delta,cka,9,4,0.922771158997099
Delta,Delta,cka,9,5,0.912506466119236
Delta,Delta,cka,9,6,0.8875396928824096
Delta,Delta,cka,9,7,0.885186122171125
Delta,Delta,cka,9,8,0.8964359052535186
Delta,Delta,cka,9,9,0.9154151434089716
Delta,Delta,cka,9,10,0.936816295442883
Delta,Delta,cka,10,0,0.9118714908374318
Delta,Delta,cka,10,1,0.9132381496975568
Delta,Delta,cka,10,2,0.9121264555928552
Delta,Delta,cka,10,3,0.9224854926410484
Delta,Delta,cka,10,4,0.9382351957670156
Delta,Delta,cka,10,5,0.9307897107351424
Delta,Delta,cka,10,6,0.9068484120156816
Delta,Delta,cka,10,7,0.9064612773618742
Delta,Delta,cka,10,8,0.9187238899182432
Delta,Delta,cka,10,9,0.9363892459519492
Delta,Delta,cka,10,10,0.9535823391037196


==> anc/source_data/figure3a_recruitment_network_values.csv <==
condition,network,rhythm,tnorm,gate_participation
aperiodic,R00,alpha,0,0.0036328431451693
aperiodic,R00,alpha,1,0.0071649036835878
aperiodic,R00,alpha,2,0.0135322203859686
aperiodic,R00,alpha,3,0.0249370150268077
aperiodic,R00,alpha,4,0.0442326460033655
aperiodic,R00,alpha,5,0.0765101350843906
aperiodic,R00,alpha,6,0.1176366955041885
aperiodic,R00,alpha,7,0.1505086347460746
aperiodic,R00,alpha,8,0.2347686886787414
aperiodic,R00,alpha,9,0.2701459899544716
aperiodic,R00,alpha,10,0.2709490954875945
aperiodic,R00,beta,0,0.0240978179499506
aperiodic,R00,beta,1,0.0445918384939431
aperiodic,R00,beta,2,0.0746221095323562
aperiodic,R00,beta,3,0.1223083175718784
aperiodic,R00,beta,4,0.2001602798700332
aperiodic,R00,beta,5,0.3194959163665771
aperiodic,R00,beta,6,0.4876919537782669
aperiodic,R00,beta,7,0.7127523422241211
aperiodic,R00,beta,8,0.93769833445549
aperiodic,R00,beta,9,0.9898533821105958
aperiodic,R00,beta,10,0.9921801388263702
aperiodic,R00,delta,0,0.0923907905817031
aperiodic,R00,delta,1,0.1691042780876159
aperiodic,R00,delta,2,0.2967166900634765
aperiodic,R00,delta,3,0.4967159777879715
aperiodic,R00,delta,4,0.7878591418266296
aperiodic,R00,delta,5,0.9658448696136476
aperiodic,R00,delta,6,0.9798845648765564
aperiodic,R00,delta,7,0.986600399017334
aperiodic,R00,delta,8,0.989851176738739
aperiodic,R00,delta,9,0.9912477135658264
aperiodic,R00,delta,10,0.9913308024406432
aperiodic,R00,theta,0,0.0326268132776021
aperiodic,R00,theta,1,0.0515056326985358
aperiodic,R00,theta,2,0.0816187746822834
aperiodic,R00,theta,3,0.1281520277261733
aperiodic,R00,theta,4,0.197621814906597
aperiodic,R00,theta,5,0.2970039248466491
aperiodic,R00,theta,6,0.4326248615980148
aperiodic,R00,theta,7,0.6108804643154144
aperiodic,R00,theta,8,0.8353034555912018
aperiodic,R00,theta,9,0.9844201505184174
aperiodic,R00,theta,10,0.9872423708438872
aperiodic,R01,alpha,0,0.0037147278198971
aperiodic,R01,alpha,1,0.0073231619317084
aperiodic,R01,alpha,2,0.0138101535849272
aperiodic,R01,alpha,3,0.0255401264876126
aperiodic,R01,alpha,4,0.0453483276069164
aperiodic,R01,alpha,5,0.0781289376318454
aperiodic,R01,alpha,6,0.1208939813077449
aperiodic,R01,alpha,7,0.1554730162024497
aperiodic,R01,alpha,8,0.2371911481022834
aperiodic,R01,alpha,9,0.2782337144017219
aperiodic,R01,alpha,10,0.2797984629869461
aperiodic,R01,beta,0,0.0252285152673721
aperiodic,R01,beta,1,0.0463319066911935
aperiodic,R01,beta,2,0.0771130137145519
aperiodic,R01,beta,3,0.1266035810112952
aperiodic,R01,beta,4,0.20691579580307
aperiodic,R01,beta,5,0.3299007415771484
aperiodic,R01,beta,6,0.5019042640924454
aperiodic,R01,beta,7,0.72803795337677
aperiodic,R01,beta,8,0.9087477624416352
aperiodic,R01,beta,9,0.973020702600479
aperiodic,R01,beta,10,0.9867098927497864
aperiodic,R01,delta,0,0.0731656849384307
aperiodic,R01,delta,1,0.135689340531826
aperiodic,R01,delta,2,0.2421046048402786
aperiodic,R01,delta,3,0.4089651703834533
aperiodic,R01,delta,4,0.6500280201435089
aperiodic,R01,delta,5,0.91341233253479
aperiodic,R01,delta,6,0.975549817085266
aperiodic,R01,delta,7,0.9843607246875764
aperiodic,R01,delta,8,0.9883823990821838
aperiodic,R01,delta,9,0.9902962744235992
aperiodic,R01,delta,10,0.9904218316078186
aperiodic,R01,theta,0,0.03661285713315
aperiodic,R01,theta,1,0.0579001512378454
aperiodic,R01,theta,2,0.0915340110659599
aperiodic,R01,theta,3,0.1430519819259643
aperiodic,R01,theta,4,0.2190214097499847
aperiodic,R01,theta,5,0.326478898525238
aperiodic,R01,theta,6,0.4724621027708053
aperiodic,R01,theta,7,0.6649344265460968
aperiodic,R01,theta,8,0.878698468208313
aperiodic,R01,theta,9,0.9845544695854186
aperiodic,R01,theta,10,0.9876841008663176
aperiodic,R02,alpha,0,0.0050744845066219
aperiodic,R02,alpha,1,0.009769464842975
aperiodic,R02,alpha,2,0.0181894078850745
aperiodic,R02,alpha,3,0.0334506537765264
aperiodic,R02,alpha,4,0.0585537962615489
aperiodic,R02,alpha,5,0.0985221378505229
aperiodic,R02,alpha,6,0.1484489440917968
aperiodic,R02,alpha,7,0.1969469040632247
aperiodic,R02,alpha,8,0.276612713932991
aperiodic,R02,alpha,9,0.3435869365930557
aperiodic,R02,alpha,10,0.3469389826059341
aperiodic,R02,beta,0,0.0245686955749988
aperiodic,R02,beta,1,0.0453990511596202
aperiodic,R02,beta,2,0.0748239159584045
aperiodic,R02,beta,3,0.1232520416378974
aperiodic,R02,beta,4,0.2018786072731018
aperiodic,R02,beta,5,0.3215238749980926
aperiodic,R02,beta,6,0.4894003421068191
aperiodic,R02,beta,7,0.7104799449443817
aperiodic,R02,beta,8,0.9182237684726716
aperiodic,R02,beta,9,0.9890226423740388
aperiodic,R02,beta,10,0.9922681748867036
aperiodic,R02,delta,0,0.0856945738196373
aperiodic,R02,delta,1,0.1575409844517707
aperiodic,R02,delta,2,0.2770162522792816
aperiodic,R02,delta,3,0.4596298336982727
aperiodic,R02,delta,4,0.7354271709918976
aperiodic,R02,delta,5,0.9639475345611572
aperiodic,R02,delta,6,0.980093389749527
aperiodic,R02,delta,7,0.9868180155754088
aperiodic,R02,delta,8,0.9902199506759644
aperiodic,R02,delta,9,0.9915343523025512
aperiodic,R02,delta,10,0.9915880858898162
aperiodic,R02,theta,0,0.0291971312835812
aperiodic,R02,theta,1,0.0459516849368809
aperiodic,R02,theta,2,0.072699811309576
aperiodic,R02,theta,3,0.1143100187182425
aperiodic,R02,theta,4,0.1767607852816581
aperiodic,R02,theta,5,0.2668113261461258
aperiodic,R02,theta,6,0.391345739364624
aperiodic,R02,theta,7,0.5559674501419067
aperiodic,R02,theta,8,0.7633133232593536
aperiodic,R02,theta,9,0.9692996740341188
aperiodic,R02,theta,10,0.9862466752529144
aperiodic,R03,alpha,0,0.0046603376977144
aperiodic,R03,alpha,1,0.0090569108724593
aperiodic,R03,alpha,2,0.0169532652944326
aperiodic,R03,alpha,3,0.0310539491474628
aperiodic,R03,alpha,4,0.0548185985535382
aperiodic,R03,alpha,5,0.09212963655591
aperiodic,R03,alpha,6,0.1423651427030562
aperiodic,R03,alpha,7,0.1840691342949867
aperiodic,R03,alpha,8,0.2663156315684318
aperiodic,R03,alpha,9,0.3240559548139572
aperiodic,R03,alpha,10,0.3272438198328018
aperiodic,R03,beta,0,0.0227366285398602
aperiodic,R03,beta,1,0.0421325992792844
aperiodic,R03,beta,2,0.0708758682012558
aperiodic,R03,beta,3,0.1163343004882335
aperiodic,R03,beta,4,0.1902214437723159
aperiodic,R03,beta,5,0.303788810968399
aperiodic,R03,beta,6,0.463978961110115
aperiodic,R03,beta,7,0.6782130300998688
aperiodic,R03,beta,8,0.9076099395751952
aperiodic,R03,beta,9,0.9847641587257384
aperiodic,R03,beta,10,0.989339143037796
aperiodic,R03,delta,0,0.0769270844757556
aperiodic,R03,delta,1,0.1424021050333976
aperiodic,R03,delta,2,0.2521336898207664
aperiodic,R03,delta,3,0.422996625304222
aperiodic,R03,delta,4,0.6778287887573242
aperiodic,R03,delta,5,0.9441332519054414
aperiodic,R03,delta,6,0.978358030319214
aperiodic,R03,delta,7,0.9864776730537416
aperiodic,R03,delta,8,0.990031123161316
aperiodic,R03,delta,9,0.9913599789142608
aperiodic,R03,delta,10,0.991400510072708
aperiodic,R03,theta,0,0.0416651852428912
aperiodic,R03,theta,1,0.0660515241324901
aperiodic,R03,theta,2,0.1043596267700195
aperiodic,R03,theta,3,0.1626366302371025
aperiodic,R03,theta,4,0.2477370053529739
aperiodic,R03,theta,5,0.3670521527528763
aperiodic,R03,theta,6,0.5269147753715515
aperiodic,R03,theta,7,0.7372715175151825
aperiodic,R03,theta,8,0.9553164839744568
aperiodic,R03,theta,9,0.9873449802398682
aperiodic,R03,theta,10,0.9901086688041688
aperiodic,R04,alpha,0,0.0032281436724587
aperiodic,R04,alpha,1,0.0063720401376485
aperiodic,R04,alpha,2,0.0120701058767735
aperiodic,R04,alpha,3,0.0225348025560378
aperiodic,R04,alpha,4,0.0402769912034272
aperiodic,R04,alpha,5,0.0699326042085885
aperiodic,R04,alpha,6,0.1099962256848812
aperiodic,R04,alpha,7,0.1393400579690932
aperiodic,R04,alpha,8,0.2216978818178176
aperiodic,R04,alpha,9,0.2539412602782249
aperiodic,R04,alpha,10,0.2548404559493064
aperiodic,R04,beta,0,0.0294327754527329
aperiodic,R04,beta,1,0.0528677944093941
aperiodic,R04,beta,2,0.0869816467165947
aperiodic,R04,beta,3,0.1428151801228523
aperiodic,R04,beta,4,0.2331711277365684
aperiodic,R04,beta,5,0.3700518310070038
aperiodic,R04,beta,6,0.5575983673334122
aperiodic,R04,beta,7,0.7977468371391296
aperiodic,R04,beta,8,0.9512816071510316
aperiodic,R04,beta,9,0.987097591161728
aperiodic,R04,beta,10,0.992731511592865
aperiodic,R04,delta,0,0.0758333839476108
aperiodic,R04,delta,1,0.1401355415582656
aperiodic,R04,delta,2,0.2484613433480262
aperiodic,R04,delta,3,0.4156319946050644
aperiodic,R04,delta,4,0.6683087646961212
aperiodic,R04,delta,5,0.9014803767204284
aperiodic,R04,delta,6,0.9766356647014618
aperiodic,R04,delta,7,0.985151380300522
aperiodic,R04,delta,8,0.988813489675522
aperiodic,R04,delta,9,0.9904029071331024
aperiodic,R04,delta,10,0.9904617369174956
aperiodic,R04,theta,0,0.0317595303058624
aperiodic,R04,theta,1,0.0501131210476159
aperiodic,R04,theta,2,0.0793733187019824
aperiodic,R04,theta,3,0.1247766762971877
aperiodic,R04,theta,4,0.1925945654511451
aperiodic,R04,theta,5,0.2898681461811065
aperiodic,R04,theta,6,0.422719269990921
aperiodic,R04,theta,7,0.5971590876579285
aperiodic,R04,theta,8,0.8198505938053131
aperiodic,R04,theta,9,0.9828974902629852
aperiodic,R04,theta,10,0.9870302379131316
aperiodic,R05,alpha,0,0.0044028733391314
aperiodic,R05,alpha,1,0.0087742516770958
aperiodic,R05,alpha,2,0.0163485780358314
aperiodic,R05,alpha,3,0.0301311761140823
aperiodic,R05,alpha,4,0.053153347223997
aperiodic,R05,alpha,5,0.0906509831547736
aperiodic,R05,alpha,6,0.1373819932341575
aperiodic,R05,alpha,7,0.1794130951166153
aperiodic,R05,alpha,8,0.2646640688180923
aperiodic,R05,alpha,9,0.3188416957855224
aperiodic,R05,alpha,10,0.320640355348587
aperiodic,R05,beta,0,0.0260505713522434
aperiodic,R05,beta,1,0.0476278085261583
aperiodic,R05,beta,2,0.0790865421295165
aperiodic,R05,beta,3,0.1298116818070411
aperiodic,R05,beta,4,0.212102361023426
aperiodic,R05,beta,5,0.3374139964580536
aperiodic,R05,beta,6,0.5128364264965057
aperiodic,R05,beta,7,0.7426767349243164
aperiodic,R05,beta,8,0.950623333454132
aperiodic,R05,beta,9,0.9903263449668884
aperiodic,R05,beta,10,0.9912897944450378
aperiodic,R05,delta,0,0.0800705924630164
aperiodic,R05,delta,1,0.1480324938893318
aperiodic,R05,delta,2,0.2616683691740036
aperiodic,R05,delta,3,0.4409850537776947
aperiodic,R05,delta,4,0.6970720291137695
aperiodic,R05,delta,5,0.9597283005714417
aperiodic,R05,delta,6,0.978533774614334
aperiodic,R05,delta,7,0.9864407479763032
aperiodic,R05,delta,8,0.990180104970932
aperiodic,R05,delta,9,0.9913853108882904
aperiodic,R05,delta,10,0.9914524257183076
aperiodic,R05,theta,0,0.0390531439334153
aperiodic,R05,theta,1,0.0618658028542995
aperiodic,R05,theta,2,0.0978500992059707
aperiodic,R05,theta,3,0.1528243944048881
aperiodic,R05,theta,4,0.2335253730416298
aperiodic,R05,theta,5,0.3468965291976928
aperiodic,R05,theta,6,0.5001285225152969
aperiodic,R05,theta,7,0.6990159749984741
aperiodic,R05,theta,8,0.9226800203323364
aperiodic,R05,theta,9,0.985014706850052
aperiodic,R05,theta,10,0.9875518083572388
aperiodic,R06,alpha,0,0.0036029237089678
aperiodic,R06,alpha,1,0.0071546675171702
aperiodic,R06,alpha,2,0.013430650345981
aperiodic,R06,alpha,3,0.0249559115618467
aperiodic,R06,alpha,4,0.0441767461597919
aperiodic,R06,alpha,5,0.0761621370911597
aperiodic,R06,alpha,6,0.1185334846377372
aperiodic,R06,alpha,7,0.1517849564552306
aperiodic,R06,alpha,8,0.2352124676108359
aperiodic,R06,alpha,9,0.274470567703247
aperiodic,R06,alpha,10,0.2755870223045349
aperiodic,R06,beta,0,0.0311263455078005
aperiodic,R06,beta,1,0.0558018758893012
aperiodic,R06,beta,2,0.0910404808819293
aperiodic,R06,beta,3,0.1498773619532585
aperiodic,R06,beta,4,0.2445523142814636
aperiodic,R06,beta,5,0.3872943073511123
aperiodic,R06,beta,6,0.5841346681118011
aperiodic,R06,beta,7,0.8372794091701508
aperiodic,R06,beta,8,0.9859251379966736
aperiodic,R06,beta,9,0.9933810234069824
aperiodic,R06,beta,10,0.9936323165893556
aperiodic,R06,delta,0,0.0812444724142551
aperiodic,R06,delta,1,0.1499070227146148
aperiodic,R06,delta,2,0.2648624181747436
aperiodic,R06,delta,3,0.4449270665645599
aperiodic,R06,delta,4,0.7080895900726318
aperiodic,R06,delta,5,0.9580544829368592
aperiodic,R06,delta,6,0.9785003662109376
aperiodic,R06,delta,7,0.9860137104988098
aperiodic,R06,delta,8,0.9894297420978546
aperiodic,R06,delta,9,0.9907010793685912
aperiodic,R06,delta,10,0.99073788523674
aperiodic,R06,theta,0,0.0339349210262298
aperiodic,R06,theta,1,0.0536243934184312
aperiodic,R06,theta,2,0.0848962664604187
aperiodic,R06,theta,3,0.1331445798277854
aperiodic,R06,theta,4,0.2047578990459442
aperiodic,R06,theta,5,0.3067333400249481
aperiodic,R06,theta,6,0.4457575529813766
aperiodic,R06,theta,7,0.6268447637557983
aperiodic,R06,theta,8,0.8507314026355743
aperiodic,R06,theta,9,0.9831286370754242
aperiodic,R06,theta,10,0.9864476025104524
aperiodic,R07,alpha,0,0.0036777224158868
aperiodic,R07,alpha,1,0.0071822255849838
aperiodic,R07,alpha,2,0.0136022940278053
aperiodic,R07,alpha,3,0.0251669213175773
aperiodic,R07,alpha,4,0.0446932464838027
aperiodic,R07,alpha,5,0.077275451272726
aperiodic,R07,alpha,6,0.1197837926447391
aperiodic,R07,alpha,7,0.1527801752090453
aperiodic,R07,alpha,8,0.2367370799183845
aperiodic,R07,alpha,9,0.2740693688392639
aperiodic,R07,alpha,10,0.2760731726884842
aperiodic,R07,beta,0,0.0287581123411655
aperiodic,R07,beta,1,0.0524176955223083
aperiodic,R07,beta,2,0.0858440212905406
aperiodic,R07,beta,3,0.1409930065274238
aperiodic,R07,beta,4,0.230639673769474
aperiodic,R07,beta,5,0.3665054738521576
aperiodic,R07,beta,6,0.5543270111083984
aperiodic,R07,beta,7,0.8002938628196716
aperiodic,R07,beta,8,0.9789310097694396
aperiodic,R07,beta,9,0.9927617609500884
aperiodic,R07,beta,10,0.9934255480766296
aperiodic,R07,delta,0,0.066400472074747
aperiodic,R07,delta,1,0.1235752366483211
aperiodic,R07,delta,2,0.2207556888461113
aperiodic,R07,delta,3,0.3758212476968765
aperiodic,R07,delta,4,0.6054823100566864
aperiodic,R07,delta,5,0.8754413723945618
aperiodic,R07,delta,6,0.9704188704490662
aperiodic,R07,delta,7,0.9805337488651276
aperiodic,R07,delta,8,0.9856275618076324
aperiodic,R07,delta,9,0.988098293542862
aperiodic,R07,delta,10,0.988438844680786
aperiodic,R07,theta,0,0.0327019626274704
aperiodic,R07,theta,1,0.0516257323324679
aperiodic,R07,theta,2,0.0817244872450828
aperiodic,R07,theta,3,0.1283211335539817
aperiodic,R07,theta,4,0.1975907906889915
aperiodic,R07,theta,5,0.2966100126504898
aperiodic,R07,theta,6,0.4319131821393966
aperiodic,R07,theta,7,0.6080609261989594
aperiodic,R07,theta,8,0.8307811319828033
aperiodic,R07,theta,9,0.9759852588176728
aperiodic,R07,theta,10,0.9851416349411012
aperiodic,R08,alpha,0,0.0039517206605523
aperiodic,R08,alpha,1,0.0076916420366614
aperiodic,R08,alpha,2,0.0145069612190126
aperiodic,R08,alpha,3,0.0268085515126585
aperiodic,R08,alpha,4,0.0474796909838914
aperiodic,R08,alpha,5,0.0820601880550384
aperiodic,R08,alpha,6,0.1271203346550464
aperiodic,R08,alpha,7,0.1632354110479354
aperiodic,R08,alpha,8,0.2505502998828887
aperiodic,R08,alpha,9,0.2935060709714889
aperiodic,R08,alpha,10,0.2944798618555069
aperiodic,R08,beta,0,0.0283574704080819
aperiodic,R08,beta,1,0.0516797266900539
aperiodic,R08,beta,2,0.0847855359315872
aperiodic,R08,beta,3,0.139189638197422
aperiodic,R08,beta,4,0.2272772714495658
aperiodic,R08,beta,5,0.3611170649528503
aperiodic,R08,beta,6,0.5458947122097015
aperiodic,R08,beta,7,0.7873625755310059
aperiodic,R08,beta,8,0.9709393382072448
aperiodic,R08,beta,9,0.9927470088005066
aperiodic,R08,beta,10,0.9938281774520874
aperiodic,R08,delta,0,0.078441485762596
aperiodic,R08,delta,1,0.1451119184494018
aperiodic,R08,delta,2,0.2577188163995743
aperiodic,R08,delta,3,0.4304853230714797
aperiodic,R08,delta,4,0.6911488175392151
aperiodic,R08,delta,5,0.9466272592544556
aperiodic,R08,delta,6,0.9769959449768066
aperiodic,R08,delta,7,0.9852569997310638
aperiodic,R08,delta,8,0.9886518120765686
aperiodic,R08,delta,9,0.9901029467582704
aperiodic,R08,delta,10,0.9901341795921326
aperiodic,R08,theta,0,0.0371574107557534
aperiodic,R08,theta,1,0.0588290356099605
aperiodic,R08,theta,2,0.0930885672569274
aperiodic,R08,theta,3,0.1456084698438643
aperiodic,R08,theta,4,0.2230747267603874
aperiodic,R08,theta,5,0.3325165659189224
aperiodic,R08,theta,6,0.4810828864574432
aperiodic,R08,theta,7,0.6736339926719666
aperiodic,R08,theta,8,0.8990082740783691
aperiodic,R08,theta,9,0.9841452240943908
aperiodic,R08,theta,10,0.9866657555103302
aperiodic,R09,alpha,0,0.0037588195409625
aperiodic,R09,alpha,1,0.0074192185420542
aperiodic,R09,alpha,2,0.0138723556883633
aperiodic,R09,alpha,3,0.0257692467421292
aperiodic,R09,alpha,4,0.0456821657717227
aperiodic,R09,alpha,5,0.0783588476479053
aperiodic,R09,alpha,6,0.1211238652467727
aperiodic,R09,alpha,7,0.1561556458473205
aperiodic,R09,alpha,8,0.2402581200003624
aperiodic,R09,alpha,9,0.2815878987312316
aperiodic,R09,alpha,10,0.2829633206129074
aperiodic,R09,beta,0,0.0258596474304794
aperiodic,R09,beta,1,0.0476762820035219
aperiodic,R09,beta,2,0.0789411216974257
aperiodic,R09,beta,3,0.1293121092021465
aperiodic,R09,beta,4,0.2115325704216957
aperiodic,R09,beta,5,0.3373328596353531
aperiodic,R09,beta,6,0.5132390260696411
aperiodic,R09,beta,7,0.7458046674728394
aperiodic,R09,beta,8,0.9502027630805968
aperiodic,R09,beta,9,0.9883094429969788
aperiodic,R09,beta,10,0.9912789165973662
aperiodic,R09,delta,0,0.0817644223570823
aperiodic,R09,delta,1,0.1509043425321579
aperiodic,R09,delta,2,0.2663323283195495
aperiodic,R09,delta,3,0.4474009871482849
aperiodic,R09,delta,4,0.7080757319927216
aperiodic,R09,delta,5,0.9550078511238098
aperiodic,R09,delta,6,0.9775750637054444
aperiodic,R09,delta,7,0.9848542809486388
aperiodic,R09,delta,8,0.9883376061916352
aperiodic,R09,delta,9,0.9901260137557985
aperiodic,R09,delta,10,0.9902189671993256
aperiodic,R09,theta,0,0.033180090598762
aperiodic,R09,theta,1,0.052385127171874
aperiodic,R09,theta,2,0.0829755701124668
aperiodic,R09,theta,3,0.1301880478858947
aperiodic,R09,theta,4,0.2004862800240516
aperiodic,R09,theta,5,0.3010100573301315
aperiodic,R09,theta,6,0.4372482299804687
aperiodic,R09,theta,7,0.6172989904880524
aperiodic,R09,theta,8,0.8418245315551758
aperiodic,R09,theta,9,0.9805788099765778
aperiodic,R09,theta,10,0.9850773215293884
aperiodic,R10,alpha,0,0.0035793026909231
aperiodic,R10,alpha,1,0.0069365715608
aperiodic,R10,alpha,2,0.0132361762225627
aperiodic,R10,alpha,3,0.0244527934119105
aperiodic,R10,alpha,4,0.043712992221117
aperiodic,R10,alpha,5,0.0750181078910827
aperiodic,R10,alpha,6,0.1173800192773341
aperiodic,R10,alpha,7,0.1507424786686897
aperiodic,R10,alpha,8,0.2338970899581909
aperiodic,R10,alpha,9,0.2714585140347481
aperiodic,R10,alpha,10,0.2731458246707915
aperiodic,R10,beta,0,0.0284900292754173
aperiodic,R10,beta,1,0.0517459958791731
aperiodic,R10,beta,2,0.0849131457507609
aperiodic,R10,beta,3,0.1394359581172465
aperiodic,R10,beta,4,0.2279667258262633
aperiodic,R10,beta,5,0.3620509356260299
aperiodic,R10,beta,6,0.547249972820282
aperiodic,R10,beta,7,0.7874317765235901
aperiodic,R10,beta,8,0.9568384289741516
aperiodic,R10,beta,9,0.988869160413742
aperiodic,R10,beta,10,0.9918744564056396
aperiodic,R10,delta,0,0.0831163898110389
aperiodic,R10,delta,1,0.1532439291477202
aperiodic,R10,delta,2,0.2692927494645118
aperiodic,R10,delta,3,0.4507092386484146
aperiodic,R10,delta,4,0.7264548242092133
aperiodic,R10,delta,5,0.9491513073444366
aperiodic,R10,delta,6,0.977192521095276
aperiodic,R10,delta,7,0.9852708280086516
aperiodic,R10,delta,8,0.9891467988491058
aperiodic,R10,delta,9,0.9907171428203584
aperiodic,R10,delta,10,0.9908158779144286
aperiodic,R10,theta,0,0.0296135274693369
aperiodic,R10,theta,1,0.0465783700346946
aperiodic,R10,theta,2,0.0737047791481017
aperiodic,R10,theta,3,0.1158793680369853
aperiodic,R10,theta,4,0.1792344450950622
aperiodic,R10,theta,5,0.270372025668621
aperiodic,R10,theta,6,0.3956737965345382
aperiodic,R10,theta,7,0.5611943751573563
aperiodic,R10,theta,8,0.772337019443512
aperiodic,R10,theta,9,0.9239888489246368
aperiodic,R10,theta,10,0.9824438393115996
intact,R00,alpha,0,0.0034470277605578
intact,R00,alpha,1,0.0067381591070443
intact,R00,alpha,2,0.0128676951862871
intact,R00,alpha,3,0.0235402509570121
intact,R00,alpha,4,0.0413981825113296
intact,R00,alpha,5,0.0699593778699636
intact,R00,alpha,6,0.1079853363335132
intact,R00,alpha,7,0.1499456986784935
intact,R00,alpha,8,0.2191783264279365
intact,R00,alpha,9,0.2382802888751029
intact,R00,alpha,10,0.2508739754557609
intact,R00,beta,0,0.0254352670162915
intact,R00,beta,1,0.0428458414971828
intact,R00,beta,2,0.0689498260617256
intact,R00,beta,3,0.1183246336877345
intact,R00,beta,4,0.1863297298550605
intact,R00,beta,5,0.2894171550869941
intact,R00,beta,6,0.4014769494533539
intact,R00,beta,7,0.5615295767784119
intact,R00,beta,8,0.6970847249031067
intact,R00,beta,9,0.809064507484436
intact,R00,beta,10,0.8566427826881409
intact,R00,delta,0,0.069312211126089
intact,R00,delta,1,0.1317444629967212
intact,R00,delta,2,0.2252379357814788
intact,R00,delta,3,0.3751047551631927
intact,R00,delta,4,0.5627274215221405
intact,R00,delta,5,0.7493164539337158
intact,R00,delta,6,0.8507721722126007
intact,R00,delta,7,0.913332223892212
intact,R00,delta,8,0.9362405836582184
intact,R00,delta,9,0.9554215967655182
intact,R00,delta,10,0.9604894816875458
intact,R00,theta,0,0.0325197260826825
intact,R00,theta,1,0.051102254539728
intact,R00,theta,2,0.0775692462921142
intact,R00,theta,3,0.1172865740954876
intact,R00,theta,4,0.1810554265975952
intact,R00,theta,5,0.2654232978820801
intact,R00,theta,6,0.3578085303306579
intact,R00,theta,7,0.494330957531929
intact,R00,theta,8,0.6784587502479553
intact,R00,theta,9,0.7611432373523712
intact,R00,theta,10,0.8526589572429657
intact,R01,alpha,0,0.003039966453798
intact,R01,alpha,1,0.0060082839336245
intact,R01,alpha,2,0.0114331380464136
intact,R01,alpha,3,0.0210018288344144
intact,R01,alpha,4,0.0371118374168872
intact,R01,alpha,5,0.0627299100160597
intact,R01,alpha,6,0.0977867618203162
intact,R01,alpha,7,0.1381802856922149
intact,R01,alpha,8,0.2009196281433105
intact,R01,alpha,9,0.2315846309065818
intact,R01,alpha,10,0.2523384541273116
intact,R01,beta,0,0.0232263002544641
intact,R01,beta,1,0.0411928221583366
intact,R01,beta,2,0.0744272358715533
intact,R01,beta,3,0.1171662509441375
intact,R01,beta,4,0.1740305796265601
intact,R01,beta,5,0.2770497053861618
intact,R01,beta,6,0.4050728231668472
intact,R01,beta,7,0.5563934743404388
intact,R01,beta,8,0.6908100545406342
intact,R01,beta,9,0.8077042102813721
intact,R01,beta,10,0.8685977756977081
intact,R01,delta,0,0.0588727183640002
intact,R01,delta,1,0.1151295863091945
intact,R01,delta,2,0.1970128640532493
intact,R01,delta,3,0.3090160936117172
intact,R01,delta,4,0.4945625811815262
intact,R01,delta,5,0.7079561352729797
intact,R01,delta,6,0.825838178396225
intact,R01,delta,7,0.8991266191005707
intact,R01,delta,8,0.9316646456718444
intact,R01,delta,9,0.9485014379024506
intact,R01,delta,10,0.9579806625843048
intact,R01,theta,0,0.0317934798076748
intact,R01,theta,1,0.0500109009444713
intact,R01,theta,2,0.079777430742979
intact,R01,theta,3,0.1277070678770542
intact,R01,theta,4,0.1841749548912048
intact,R01,theta,5,0.2545573115348815
intact,R01,theta,6,0.3552030175924301
intact,R01,theta,7,0.5161499530076981
intact,R01,theta,8,0.6807717680931091
intact,R01,theta,9,0.8072776794433594
intact,R01,theta,10,0.8618589341640472
intact,R02,alpha,0,0.0027368358569218
intact,R02,alpha,1,0.0055744526907801
intact,R02,alpha,2,0.010544218122959
intact,R02,alpha,3,0.0194310601800679
intact,R02,alpha,4,0.0345261767506599
intact,R02,alpha,5,0.0592663511633872
intact,R02,alpha,6,0.0942964293062686
intact,R02,alpha,7,0.1343254074454307
intact,R02,alpha,8,0.1949499323964119
intact,R02,alpha,9,0.2310665622353553
intact,R02,alpha,10,0.2495827302336692
intact,R02,beta,0,0.0268637239933013
intact,R02,beta,1,0.0525423400104045
intact,R02,beta,2,0.0839258916676044
intact,R02,beta,3,0.1341752037405967
intact,R02,beta,4,0.2073342353105544
intact,R02,beta,5,0.300696462392807
intact,R02,beta,6,0.4826151728630066
intact,R02,beta,7,0.6087221801280975
intact,R02,beta,8,0.7685117125511169
intact,R02,beta,9,0.8753571808338165
intact,R02,beta,10,0.8928577899932861
intact,R02,delta,0,0.0708028562366962
intact,R02,delta,1,0.1328917779028415
intact,R02,delta,2,0.2244168147444724
intact,R02,delta,3,0.3557108938694
intact,R02,delta,4,0.5778518617153168
intact,R02,delta,5,0.7620626986026764
intact,R02,delta,6,0.8749254941940308
intact,R02,delta,7,0.9046116173267365
intact,R02,delta,8,0.9369099140167236
intact,R02,delta,9,0.951728254556656
intact,R02,delta,10,0.9593824446201324
intact,R02,theta,0,0.0351402312517166
intact,R02,theta,1,0.0539222471415996
intact,R02,theta,2,0.0795030556619166
intact,R02,theta,3,0.1238413304090499
intact,R02,theta,4,0.1988913863897323
intact,R02,theta,5,0.2907458841800689
intact,R02,theta,6,0.383998692035675
intact,R02,theta,7,0.5581992566585541
intact,R02,theta,8,0.7206705808639526
intact,R02,theta,9,0.8316726982593536
intact,R02,theta,10,0.8846754431724548
intact,R03,alpha,0,0.0036296934122219
intact,R03,alpha,1,0.0071499440819025
intact,R03,alpha,2,0.0135306441225111
intact,R03,alpha,3,0.0247401781380176
intact,R03,alpha,4,0.0439429078251123
intact,R03,alpha,5,0.0746842734515666
intact,R03,alpha,6,0.1180571392178535
intact,R03,alpha,7,0.1648675650358199
intact,R03,alpha,8,0.2410849556326865
intact,R03,alpha,9,0.2782728374004364
intact,R03,alpha,10,0.2884731143712997
intact,R03,beta,0,0.027533440850675
intact,R03,beta,1,0.0511643346399068
intact,R03,beta,2,0.0709263216704129
intact,R03,beta,3,0.1288570463657379
intact,R03,beta,4,0.1795119270682334
intact,R03,beta,5,0.3014542162418365
intact,R03,beta,6,0.4248427450656891
intact,R03,beta,7,0.5861190557479858
intact,R03,beta,8,0.708808183670044
intact,R03,beta,9,0.8136861324310303
intact,R03,beta,10,0.8934266269207001
intact,R03,delta,0,0.0718960464000701
intact,R03,delta,1,0.1338838934898376
intact,R03,delta,2,0.2285414263606071
intact,R03,delta,3,0.3598731309175491
intact,R03,delta,4,0.5990483164787292
intact,R03,delta,5,0.7704156339168549
intact,R03,delta,6,0.8632922768592834
intact,R03,delta,7,0.9141715168952942
intact,R03,delta,8,0.9441263377666472
intact,R03,delta,9,0.9529231786727904
intact,R03,delta,10,0.9614073634147644
intact,R03,theta,0,0.0425297878682613
intact,R03,theta,1,0.0629169084131717
intact,R03,theta,2,0.1021894887089729
intact,R03,theta,3,0.1616354882717132
intact,R03,theta,4,0.2328724488615989
intact,R03,theta,5,0.3288824111223221
intact,R03,theta,6,0.4572156369686126
intact,R03,theta,7,0.6410894393920898
intact,R03,theta,8,0.7715856730937958
intact,R03,theta,9,0.8491241633892059
intact,R03,theta,10,0.8962268829345703
intact,R04,alpha,0,0.0031005924683995
intact,R04,alpha,1,0.0062814947450533
intact,R04,alpha,2,0.0117835111450403
intact,R04,alpha,3,0.0216466700658201
intact,R04,alpha,4,0.0382180660963058
intact,R04,alpha,5,0.0642085578292608
intact,R04,alpha,6,0.1016439944505691
intact,R04,alpha,7,0.1436815112829207
intact,R04,alpha,8,0.208871878683567
intact,R04,alpha,9,0.2396543249487876
intact,R04,alpha,10,0.2557445466518402
intact,R04,beta,0,0.026261281222105
intact,R04,beta,1,0.0425698440521955
intact,R04,beta,2,0.0761020146310329
intact,R04,beta,3,0.1163313351571559
intact,R04,beta,4,0.1943772137165069
intact,R04,beta,5,0.2817525267601013
intact,R04,beta,6,0.4328575432300567
intact,R04,beta,7,0.5791795551776886
intact,R04,beta,8,0.7268826067447662
intact,R04,beta,9,0.8191062211990356
intact,R04,beta,10,0.8906003534793854
intact,R04,delta,0,0.0749384239315986
intact,R04,delta,1,0.137829553335905
intact,R04,delta,2,0.2344354689121245
intact,R04,delta,3,0.3741545975208282
intact,R04,delta,4,0.5883302092552185
intact,R04,delta,5,0.778368353843689
intact,R04,delta,6,0.8686901330947876
intact,R04,delta,7,0.916602909564972
intact,R04,delta,8,0.9396456778049468
intact,R04,delta,9,0.9532050490379332
intact,R04,delta,10,0.961796134710312
intact,R04,theta,0,0.0287999212741851
intact,R04,theta,1,0.0466952640563249
intact,R04,theta,2,0.0744119770824908
intact,R04,theta,3,0.1165399737656115
intact,R04,theta,4,0.1814213544130325
intact,R04,theta,5,0.2584469318389892
intact,R04,theta,6,0.3562919050455093
intact,R04,theta,7,0.5177807360887527
intact,R04,theta,8,0.6631607711315155
intact,R04,theta,9,0.7714930176734924
intact,R04,theta,10,0.8493813574314117
intact,R05,alpha,0,0.0036722103832289
intact,R05,alpha,1,0.0072404898237436
intact,R05,alpha,2,0.0136597701348364
intact,R05,alpha,3,0.0248102517798542
intact,R05,alpha,4,0.0438932981342077
intact,R05,alpha,5,0.073686696588993
intact,R05,alpha,6,0.1132726296782493
intact,R05,alpha,7,0.156477466225624
intact,R05,alpha,8,0.2234513610601424
intact,R05,alpha,9,0.2421928122639656
intact,R05,alpha,10,0.2557297348976135
intact,R05,beta,0,0.0299362940713763
intact,R05,beta,1,0.0513038132339715
intact,R05,beta,2,0.0834273137152194
intact,R05,beta,3,0.1314260959625244
intact,R05,beta,4,0.2136801779270171
intact,R05,beta,5,0.3077427744865417
intact,R05,beta,6,0.4629343152046203
intact,R05,beta,7,0.6592949330806732
intact,R05,beta,8,0.7583314180374146
intact,R05,beta,9,0.8433752357959747
intact,R05,beta,10,0.9079357385635376
intact,R05,delta,0,0.0673506557941436
intact,R05,delta,1,0.1240962333977221
intact,R05,delta,2,0.2198394313454627
intact,R05,delta,3,0.351504698395729
intact,R05,delta,4,0.5558127462863922
intact,R05,delta,5,0.7668038606643677
intact,R05,delta,6,0.8653160035610199
intact,R05,delta,7,0.9033533334732056
intact,R05,delta,8,0.9343469440937042
intact,R05,delta,9,0.9516561627388
intact,R05,delta,10,0.9608315229415894
intact,R05,theta,0,0.0341421104967593
intact,R05,theta,1,0.0553638413548469
intact,R05,theta,2,0.0852189138531684
intact,R05,theta,3,0.1323074623942374
intact,R05,theta,4,0.186972215771675
intact,R05,theta,5,0.2708935737609863
intact,R05,theta,6,0.4078977108001709
intact,R05,theta,7,0.5548830926418304
intact,R05,theta,8,0.6998697221279144
intact,R05,theta,9,0.8112415969371796
intact,R05,theta,10,0.8870414793491364
intact,R06,alpha,0,0.0043642928358167
intact,R06,alpha,1,0.008613631594926
intact,R06,alpha,2,0.0161202452145516
intact,R06,alpha,3,0.0291580082848667
intact,R06,alpha,4,0.0508983694016933
intact,R06,alpha,5,0.0841356515884399
intact,R06,alpha,6,0.1297555267810821
intact,R06,alpha,7,0.1854763403534888
intact,R06,alpha,8,0.2599848508834839
intact,R06,alpha,9,0.3267123848199844
intact,R06,alpha,10,0.3763319998979568
intact,R06,beta,0,0.043448282405734
intact,R06,beta,1,0.0760297961533069
intact,R06,beta,2,0.1270962134003639
intact,R06,beta,3,0.1817980483174324
intact,R06,beta,4,0.2933978587388992
intact,R06,beta,5,0.4105917662382126
intact,R06,beta,6,0.6305506229400635
intact,R06,beta,7,0.7933721244335175
intact,R06,beta,8,0.8649336099624634
intact,R06,beta,9,0.9198363125324248
intact,R06,beta,10,0.9555575847625732
intact,R06,delta,0,0.1047287322580814
intact,R06,delta,1,0.180376224219799
intact,R06,delta,2,0.2986268550157547
intact,R06,delta,3,0.4956023395061493
intact,R06,delta,4,0.6999372243881226
intact,R06,delta,5,0.8282286822795868
intact,R06,delta,6,0.904807299375534
intact,R06,delta,7,0.9327819347381592
intact,R06,delta,8,0.9497673809528352
intact,R06,delta,9,0.9603093564510344
intact,R06,delta,10,0.9625025689601898
intact,R06,theta,0,0.0443753320723772
intact,R06,theta,1,0.0720845125615596
intact,R06,theta,2,0.1127979569137096
intact,R06,theta,3,0.1693256124854087
intact,R06,theta,4,0.2478570640087127
intact,R06,theta,5,0.3428951203823089
intact,R06,theta,6,0.4712638705968857
intact,R06,theta,7,0.6700262427330017
intact,R06,theta,8,0.796546459197998
intact,R06,theta,9,0.8652529418468475
intact,R06,theta,10,0.9105458557605745
intact,R07,alpha,0,0.0049296115757897
intact,R07,alpha,1,0.0094497993122786
intact,R07,alpha,2,0.0176280243322252
intact,R07,alpha,3,0.0317027317360043
intact,R07,alpha,4,0.0547863170504569
intact,R07,alpha,5,0.0899061523377895
intact,R07,alpha,6,0.1353804618120193
intact,R07,alpha,7,0.1850458458065986
intact,R07,alpha,8,0.2665970623493194
intact,R07,alpha,9,0.3207039088010788
intact,R07,alpha,10,0.3488600999116897
intact,R07,beta,0,0.0411601811647414
intact,R07,beta,1,0.0678873900324106
intact,R07,beta,2,0.1084372103214263
intact,R07,beta,3,0.1654875054955482
intact,R07,beta,4,0.2707997411489486
intact,R07,beta,5,0.3977365046739578
intact,R07,beta,6,0.5708359777927399
intact,R07,beta,7,0.7408661246299744
intact,R07,beta,8,0.8367348313331604
intact,R07,beta,9,0.9347861409187318
intact,R07,beta,10,0.9436581134796144
intact,R07,delta,0,0.1005615852773189
intact,R07,delta,1,0.1739037260413169
intact,R07,delta,2,0.2834062278270721
intact,R07,delta,3,0.4744535982608795
intact,R07,delta,4,0.7036672532558441
intact,R07,delta,5,0.8112747073173523
intact,R07,delta,6,0.8936666548252106
intact,R07,delta,7,0.9328690469264984
intact,R07,delta,8,0.9473156929016112
intact,R07,delta,9,0.9568511247634888
intact,R07,delta,10,0.9619802534580232
intact,R07,theta,0,0.0407250504940748
intact,R07,theta,1,0.0702279098331927
intact,R07,theta,2,0.1073655411601066
intact,R07,theta,3,0.1541874483227729
intact,R07,theta,4,0.2373441085219383
intact,R07,theta,5,0.3270920515060425
intact,R07,theta,6,0.4587407410144806
intact,R07,theta,7,0.6397232711315155
intact,R07,theta,8,0.763211727142334
intact,R07,theta,9,0.8532101213932037
intact,R07,theta,10,0.8803777396678925
intact,R08,alpha,0,0.007766440277919
intact,R08,alpha,1,0.0146667934022843
intact,R08,alpha,2,0.0270825494080781
intact,R08,alpha,3,0.0482261031866073
intact,R08,alpha,4,0.0822019167244434
intact,R08,alpha,5,0.1307531744241714
intact,R08,alpha,6,0.186786152422428
intact,R08,alpha,7,0.250218965113163
intact,R08,alpha,8,0.3601440489292145
intact,R08,alpha,9,0.3991335779428481
intact,R08,alpha,10,0.4139046669006347
intact,R08,beta,0,0.0406022481620311
intact,R08,beta,1,0.0679061897099017
intact,R08,beta,2,0.1154232174158096
intact,R08,beta,3,0.1927677020430564
intact,R08,beta,4,0.2945483028888702
intact,R08,beta,5,0.4257166385650635
intact,R08,beta,6,0.563334196805954
intact,R08,beta,7,0.7413371205329895
intact,R08,beta,8,0.8641151785850525
intact,R08,beta,9,0.9111461043357848
intact,R08,beta,10,0.9309556484222412
intact,R08,delta,0,0.0870942957699298
intact,R08,delta,1,0.160344049334526
intact,R08,delta,2,0.2666116058826446
intact,R08,delta,3,0.4534210115671158
intact,R08,delta,4,0.6904511153697968
intact,R08,delta,5,0.7928494215011597
intact,R08,delta,6,0.8780359327793121
intact,R08,delta,7,0.9237560927867888
intact,R08,delta,8,0.9446148574352264
intact,R08,delta,9,0.9564116299152374
intact,R08,delta,10,0.9624977111816406
intact,R08,theta,0,0.0494024902582168
intact,R08,theta,1,0.0774020068347454
intact,R08,theta,2,0.1196118518710136
intact,R08,theta,3,0.1820390075445175
intact,R08,theta,4,0.2509390860795974
intact,R08,theta,5,0.3672037124633788
intact,R08,theta,6,0.5263504385948181
intact,R08,theta,7,0.7154999077320099
intact,R08,theta,8,0.8076058030128479
intact,R08,theta,9,0.8646340668201447
intact,R08,theta,10,0.9141225814819336
intact,R09,alpha,0,0.0024896071990951
intact,R09,alpha,1,0.005023306235671
intact,R09,alpha,2,0.0096230166964232
intact,R09,alpha,3,0.018016189802438
intact,R09,alpha,4,0.0320373522117733
intact,R09,alpha,5,0.0546981319785117
intact,R09,alpha,6,0.0878519490361213
intact,R09,alpha,7,0.1268126107752323
intact,R09,alpha,8,0.1861355677247047
intact,R09,alpha,9,0.2255565971136093
intact,R09,alpha,10,0.251150943338871
intact,R09,beta,0,0.0263344831764697
intact,R09,beta,1,0.0487288329750299
intact,R09,beta,2,0.0800698436796664
intact,R09,beta,3,0.1220046170055866
intact,R09,beta,4,0.2068722397089004
intact,R09,beta,5,0.3104552775621414
intact,R09,beta,6,0.4473548084497452
intact,R09,beta,7,0.5866433382034302
intact,R09,beta,8,0.7313777208328247
intact,R09,beta,9,0.8193268477916718
intact,R09,beta,10,0.8932297825813293
intact,R09,delta,0,0.070208353921771
intact,R09,delta,1,0.1241769865155219
intact,R09,delta,2,0.2153408452868461
intact,R09,delta,3,0.3502944558858871
intact,R09,delta,4,0.5530977845191956
intact,R09,delta,5,0.7584972381591797
intact,R09,delta,6,0.8573263585567474
intact,R09,delta,7,0.9083353877067566
intact,R09,delta,8,0.9425027072429656
intact,R09,delta,9,0.9556427299976348
intact,R09,delta,10,0.9597273468971252
intact,R09,theta,0,0.0305181154981254
intact,R09,theta,1,0.0496675856411456
intact,R09,theta,2,0.0782331675291061
intact,R09,theta,3,0.1242391392588615
intact,R09,theta,4,0.1772400960326194
intact,R09,theta,5,0.2640509530901908
intact,R09,theta,6,0.3742873817682266
intact,R09,theta,7,0.5348111093044281
intact,R09,theta,8,0.6910792589187622
intact,R09,theta,9,0.8120022416114807
intact,R09,theta,10,0.8718308210372925
intact,R10,alpha,0,0.0032478277571499
intact,R10,alpha,1,0.0064303043764084
intact,R10,alpha,2,0.0121921463869511
intact,R10,alpha,3,0.0223041083663701
intact,R10,alpha,4,0.0393935833126306
intact,R10,alpha,5,0.066243078559637
intact,R10,alpha,6,0.1024101004004478
intact,R10,alpha,7,0.1406534835696219
intact,R10,alpha,8,0.2087126448750495
intact,R10,alpha,9,0.2360843867063522
intact,R10,alpha,10,0.2568538188934326
intact,R10,beta,0,0.0229097455739974
intact,R10,beta,1,0.0438340865075587
intact,R10,beta,2,0.0739365816116332
intact,R10,beta,3,0.1153351590037345
intact,R10,beta,4,0.1765105724334716
intact,R10,beta,5,0.2647901028394698
intact,R10,beta,6,0.4083383083343506
intact,R10,beta,7,0.5500633716583252
intact,R10,beta,8,0.7415599226951599
intact,R10,beta,9,0.7854681611061096
intact,R10,beta,10,0.8718276023864746
intact,R10,delta,0,0.0858513787388801
intact,R10,delta,1,0.1498665064573288
intact,R10,delta,2,0.2678819596767425
intact,R10,delta,3,0.4168498963117599
intact,R10,delta,4,0.6370704472064972
intact,R10,delta,5,0.8138935565948486
intact,R10,delta,6,0.8820928335189819
intact,R10,delta,7,0.9188551902770996
intact,R10,delta,8,0.939937710762024
intact,R10,delta,9,0.9552248418331146
intact,R10,delta,10,0.9598224759101868
intact,R10,theta,0,0.0316615682095289
intact,R10,theta,1,0.0542556401342153
intact,R10,theta,2,0.0830724872648715
intact,R10,theta,3,0.1220252029597759
intact,R10,theta,4,0.1909087672829627
intact,R10,theta,5,0.2906548678874969
intact,R10,theta,6,0.3645965307950973
intact,R10,theta,7,0.5252771079540253
intact,R10,theta,8,0.6957502663135529
intact,R10,theta,9,0.8037834465503693
intact,R10,theta,10,0.883497416973114
phase_mean,R00,alpha,0,0.003062012605369
phase_mean,R00,alpha,1,0.0061484319157898
phase_mean,R00,alpha,2,0.0118819293566048
phase_mean,R00,alpha,3,0.0220072772353887
phase_mean,R00,alpha,4,0.0399659909307956
phase_mean,R00,alpha,5,0.0697066374123095
phase_mean,R00,alpha,6,0.1151596792042255
phase_mean,R00,alpha,7,0.1675304025411605
phase_mean,R00,alpha,8,0.2249039560556411
phase_mean,R00,alpha,9,0.3007708489894867
phase_mean,R00,alpha,10,0.3007708489894867
phase_mean,R00,beta,0,0.0234498679637908
phase_mean,R00,beta,1,0.0430763289332389
phase_mean,R00,beta,2,0.0720461420714855
phase_mean,R00,beta,3,0.1166953742504119
phase_mean,R00,beta,4,0.1865493655204772
phase_mean,R00,beta,5,0.2891144752502441
phase_mean,R00,beta,6,0.4263147413730621
phase_mean,R00,beta,7,0.6061669290065765
phase_mean,R00,beta,8,0.7856650650501251
phase_mean,R00,beta,9,0.88062983751297
phase_mean,R00,beta,10,0.9363179802894592
phase_mean,R00,delta,0,0.0736503675580024
phase_mean,R00,delta,1,0.1346828490495681
phase_mean,R00,delta,2,0.2354656159877776
phase_mean,R00,delta,3,0.3890070170164108
phase_mean,R00,delta,4,0.5647596418857574
phase_mean,R00,delta,5,0.9084660410881042
phase_mean,R00,delta,6,0.9677248001098634
phase_mean,R00,delta,7,0.9692606329917908
phase_mean,R00,delta,8,0.969279944896698
phase_mean,R00,delta,9,0.969279944896698
phase_mean,R00,delta,10,0.969279944896698
phase_mean,R00,theta,0,0.0387195404618978
phase_mean,R00,theta,1,0.0609405506402254
phase_mean,R00,theta,2,0.0954643003642559
phase_mean,R00,theta,3,0.1472826674580573
phase_mean,R00,theta,4,0.2209182456135749
phase_mean,R00,theta,5,0.3203859031200408
phase_mean,R00,theta,6,0.444900631904602
phase_mean,R00,theta,7,0.6090430617332458
phase_mean,R00,theta,8,0.851770281791687
phase_mean,R00,theta,9,0.9616197049617768
phase_mean,R00,theta,10,0.9828504025936128
phase_mean,R01,alpha,0,0.002780140377581
phase_mean,R01,alpha,1,0.0054917810484766
phase_mean,R01,alpha,2,0.0106324022635817
phase_mean,R01,alpha,3,0.0197593867778777
phase_mean,R01,alpha,4,0.0360733177512883
phase_mean,R01,alpha,5,0.0631857868283986
phase_mean,R01,alpha,6,0.1047075875103473
phase_mean,R01,alpha,7,0.1517756134271621
phase_mean,R01,alpha,8,0.2095696032047271
phase_mean,R01,alpha,9,0.2771535962820053
phase_mean,R01,alpha,10,0.2771535962820053
phase_mean,R01,beta,0,0.0265184817835688
phase_mean,R01,beta,1,0.0483855698257684
phase_mean,R01,beta,2,0.0794733315706252
phase_mean,R01,beta,3,0.1286552548408507
phase_mean,R01,beta,4,0.2055783420801162
phase_mean,R01,beta,5,0.3171979039907455
phase_mean,R01,beta,6,0.461110159754753
phase_mean,R01,beta,7,0.6557950675487518
phase_mean,R01,beta,8,0.8328536450862885
phase_mean,R01,beta,9,0.916559875011444
phase_mean,R01,beta,10,0.95696422457695
phase_mean,R01,delta,0,0.079548668116331
phase_mean,R01,delta,1,0.1446888595819473
phase_mean,R01,delta,2,0.2507918700575828
phase_mean,R01,delta,3,0.4104962050914764
phase_mean,R01,delta,4,0.6082023978233337
phase_mean,R01,delta,5,0.928409993648529
phase_mean,R01,delta,6,0.9677956402301788
phase_mean,R01,delta,7,0.9692303538322448
phase_mean,R01,delta,8,0.969279944896698
phase_mean,R01,delta,9,0.969279944896698
phase_mean,R01,delta,10,0.969279944896698
phase_mean,R01,theta,0,0.0391387548297643
phase_mean,R01,theta,1,0.0616198386996983
phase_mean,R01,theta,2,0.0964901857078075
phase_mean,R01,theta,3,0.148569956421852
phase_mean,R01,theta,4,0.2222817689180374
phase_mean,R01,theta,5,0.3223643600940704
phase_mean,R01,theta,6,0.4433372914791107
phase_mean,R01,theta,7,0.6158222556114197
phase_mean,R01,theta,8,0.8469074070453644
phase_mean,R01,theta,9,0.9454728066921234
phase_mean,R01,theta,10,0.9681123495101928
phase_mean,R02,alpha,0,0.0028580884682014
phase_mean,R02,alpha,1,0.0058846692554652
phase_mean,R02,alpha,2,0.0112323644571006
phase_mean,R02,alpha,3,0.0207467265427112
phase_mean,R02,alpha,4,0.0377369951456785
phase_mean,R02,alpha,5,0.0663958229124546
phase_mean,R02,alpha,6,0.1090671569108962
phase_mean,R02,alpha,7,0.1586924865841865
phase_mean,R02,alpha,8,0.215178720653057
phase_mean,R02,alpha,9,0.2888024896383285
phase_mean,R02,alpha,10,0.2888024896383285
phase_mean,R02,beta,0,0.0306139225140213
phase_mean,R02,beta,1,0.0545910540968179
phase_mean,R02,beta,2,0.0887771174311637
phase_mean,R02,beta,3,0.1436164677143096
phase_mean,R02,beta,4,0.228681944310665
phase_mean,R02,beta,5,0.3508725166320801
phase_mean,R02,beta,6,0.5053508281707764
phase_mean,R02,beta,7,0.713606059551239
phase_mean,R02,beta,8,0.8777095377445221
phase_mean,R02,beta,9,0.9434790313243866
phase_mean,R02,beta,10,0.969984531402588
phase_mean,R02,delta,0,0.0721161998808383
phase_mean,R02,delta,1,0.1319881379604339
phase_mean,R02,delta,2,0.2297845482826232
phase_mean,R02,delta,3,0.3814550191164017
phase_mean,R02,delta,4,0.5549951791763306
phase_mean,R02,delta,5,0.9015826880931854
phase_mean,R02,delta,6,0.96668741106987
phase_mean,R02,delta,7,0.9690755903720856
phase_mean,R02,delta,8,0.9692483246326448
phase_mean,R02,delta,9,0.969279944896698
phase_mean,R02,delta,10,0.969279944896698
phase_mean,R02,theta,0,0.0342791192233562
phase_mean,R02,theta,1,0.0538871474564075
phase_mean,R02,theta,2,0.0845433846116065
phase_mean,R02,theta,3,0.1308966130018234
phase_mean,R02,theta,4,0.1976465284824371
phase_mean,R02,theta,5,0.2888550013303756
phase_mean,R02,theta,6,0.4061692208051681
phase_mean,R02,theta,7,0.5557321906089783
phase_mean,R02,theta,8,0.77704918384552
phase_mean,R02,theta,9,0.917587786912918
phase_mean,R02,theta,10,0.9659239649772644
phase_mean,R03,alpha,0,0.0028809215873479
phase_mean,R03,alpha,1,0.0056728716008364
phase_mean,R03,alpha,2,0.0109189981594681
phase_mean,R03,alpha,3,0.0203743083402514
phase_mean,R03,alpha,4,0.0369779895991086
phase_mean,R03,alpha,5,0.0650321263819932
phase_mean,R03,alpha,6,0.1067200601100921
phase_mean,R03,alpha,7,0.1543115526437758
phase_mean,R03,alpha,8,0.2133519276976584
phase_mean,R03,alpha,9,0.2799469679594039
phase_mean,R03,alpha,10,0.2799469679594039
phase_mean,R03,beta,0,0.023691240698099
phase_mean,R03,beta,1,0.0435867812484501
phase_mean,R03,beta,2,0.0726950801908969
phase_mean,R03,beta,3,0.1175411716103553
phase_mean,R03,beta,4,0.1880678460001945
phase_mean,R03,beta,5,0.2913422137498855
phase_mean,R03,beta,6,0.4271812885999679
phase_mean,R03,beta,7,0.6081206798553467
phase_mean,R03,beta,8,0.7842504382133484
phase_mean,R03,beta,9,0.8760932385921478
phase_mean,R03,beta,10,0.9305328130722046
phase_mean,R03,delta,0,0.0789622440934181
phase_mean,R03,delta,1,0.143229641020298
phase_mean,R03,delta,2,0.2490850314497947
phase_mean,R03,delta,3,0.3987467586994171
phase_mean,R03,delta,4,0.6137644350528717
phase_mean,R03,delta,5,0.9073285460472108
phase_mean,R03,delta,6,0.966910183429718
phase_mean,R03,delta,7,0.9691992998123168
phase_mean,R03,delta,8,0.969279944896698
phase_mean,R03,delta,9,0.969279944896698
phase_mean,R03,delta,10,0.969279944896698
phase_mean,R03,theta,0,0.0357395317405462
phase_mean,R03,theta,1,0.0562001448124646
phase_mean,R03,theta,2,0.088128138333559
phase_mean,R03,theta,3,0.1362021677196025
phase_mean,R03,theta,4,0.2054849937558173
phase_mean,R03,theta,5,0.3006212562322616
phase_mean,R03,theta,6,0.4180659800767898
phase_mean,R03,theta,7,0.5754679888486862
phase_mean,R03,theta,8,0.7993098199367523
phase_mean,R03,theta,9,0.9360976219177246
phase_mean,R03,theta,10,0.9775397181510924
phase_mean,R04,alpha,0,0.0024943313328548
phase_mean,R04,alpha,1,0.0051059781108051
phase_mean,R04,alpha,2,0.0099426815286278
phase_mean,R04,alpha,3,0.0184508077800273
phase_mean,R04,alpha,4,0.0336451288312673
phase_mean,R04,alpha,5,0.0592159591615199
phase_mean,R04,alpha,6,0.0980174504220485
phase_mean,R04,alpha,7,0.1430256366729735
phase_mean,R04,alpha,8,0.2011715993285178
phase_mean,R04,alpha,9,0.2616977393627167
phase_mean,R04,alpha,10,0.2616977393627167
phase_mean,R04,beta,0,0.0282417302951216
phase_mean,R04,beta,1,0.0511851105839014
phase_mean,R04,beta,2,0.0835064500570296
phase_mean,R04,beta,3,0.1352633386850357
phase_mean,R04,beta,4,0.2154598087072372
phase_mean,R04,beta,5,0.3307474851608276
phase_mean,R04,beta,6,0.4800144582986831
phase_mean,R04,beta,7,0.680975079536438
phase_mean,R04,beta,8,0.8563490211963654
phase_mean,R04,beta,9,0.9323985874652864
phase_mean,R04,beta,10,0.9668140709400176
phase_mean,R04,delta,0,0.0819377973675727
phase_mean,R04,delta,1,0.1483713090419769
phase_mean,R04,delta,2,0.2537525445222854
phase_mean,R04,delta,3,0.4149180203676224
phase_mean,R04,delta,4,0.6328542232513428
phase_mean,R04,delta,5,0.9188964366912842
phase_mean,R04,delta,6,0.967290610074997
phase_mean,R04,delta,7,0.9692619144916534
phase_mean,R04,delta,8,0.969279944896698
phase_mean,R04,delta,9,0.969279944896698
phase_mean,R04,delta,10,0.969279944896698
phase_mean,R04,theta,0,0.0301867984235286
phase_mean,R04,theta,1,0.0473211240023374
phase_mean,R04,theta,2,0.0744109638035297
phase_mean,R04,theta,3,0.1159055307507514
phase_mean,R04,theta,4,0.1767842769622802
phase_mean,R04,theta,5,0.2612185031175613
phase_mean,R04,theta,6,0.3771961778402328
phase_mean,R04,theta,7,0.5025095045566559
phase_mean,R04,theta,8,0.7184264659881592
phase_mean,R04,theta,9,0.9021259844303132
phase_mean,R04,theta,10,0.9702909290790558
phase_mean,R05,alpha,0,0.0031872015679254
phase_mean,R05,alpha,1,0.0062484261579811
phase_mean,R05,alpha,2,0.0119646014645695
phase_mean,R05,alpha,3,0.0220938846468925
phase_mean,R05,alpha,4,0.0400825161486863
phase_mean,R05,alpha,5,0.0699680335819721
phase_mean,R05,alpha,6,0.1152777820825576
phase_mean,R05,alpha,7,0.1677801236510276
phase_mean,R05,alpha,8,0.2259205505251884
phase_mean,R05,alpha,9,0.3017776012420654
phase_mean,R05,alpha,10,0.3017776012420654
phase_mean,R05,beta,0,0.0287788873538374
phase_mean,R05,beta,1,0.0518004167824983
phase_mean,R05,beta,2,0.084477886557579
phase_mean,R05,beta,3,0.136675976216793
phase_mean,R05,beta,4,0.2177657261490821
phase_mean,R05,beta,5,0.3340268135070801
phase_mean,R05,beta,6,0.4833521544933319
phase_mean,R05,beta,7,0.684237539768219
phase_mean,R05,beta,8,0.8520744740962982
phase_mean,R05,beta,9,0.9266075789928436
phase_mean,R05,beta,10,0.9630944728851318
phase_mean,R05,delta,0,0.0766592063009738
phase_mean,R05,delta,1,0.1396535113453865
phase_mean,R05,delta,2,0.2423184886574745
phase_mean,R05,delta,3,0.397663876414299
phase_mean,R05,delta,4,0.5906734466552734
phase_mean,R05,delta,5,0.9061405658721924
phase_mean,R05,delta,6,0.9659353792667388
phase_mean,R05,delta,7,0.9692355394363404
phase_mean,R05,delta,8,0.9692672789096832
phase_mean,R05,delta,9,0.969279944896698
phase_mean,R05,delta,10,0.969279944896698
phase_mean,R05,theta,0,0.0337305404245853
phase_mean,R05,theta,1,0.0529694333672523
phase_mean,R05,theta,2,0.0832172892987727
phase_mean,R05,theta,3,0.1289571933448314
phase_mean,R05,theta,4,0.194846011698246
phase_mean,R05,theta,5,0.2848427295684814
phase_mean,R05,theta,6,0.4054515063762665
phase_mean,R05,theta,7,0.5470945239067078
phase_mean,R05,theta,8,0.7772372364997864
phase_mean,R05,theta,9,0.9247470200061798
phase_mean,R05,theta,10,0.9722531139850616
phase_mean,R06,alpha,0,0.0029990241164341
phase_mean,R06,alpha,1,0.0059075029566883
phase_mean,R06,alpha,2,0.0112756686285138
phase_mean,R06,alpha,3,0.0209679706022142
phase_mean,R06,alpha,4,0.0382621586322784
phase_mean,R06,alpha,5,0.0672548189759254
phase_mean,R06,alpha,6,0.1107087805867194
phase_mean,R06,alpha,7,0.1604843884706497
phase_mean,R06,alpha,8,0.2181295678019523
phase_mean,R06,alpha,9,0.2920083254575729
phase_mean,R06,alpha,10,0.2920083254575729
phase_mean,R06,beta,0,0.0212250724434851
phase_mean,R06,beta,1,0.0394062623381614
phase_mean,R06,beta,2,0.0664896015077829
phase_mean,R06,beta,3,0.1079950258135795
phase_mean,R06,beta,4,0.1728236973285674
phase_mean,R06,beta,5,0.2684769779443741
phase_mean,R06,beta,6,0.3972806185483932
phase_mean,R06,beta,7,0.5661413967609406
phase_mean,R06,beta,8,0.7427805960178375
phase_mean,R06,beta,9,0.8435017764568329
phase_mean,R06,beta,10,0.9059473276138306
phase_mean,R06,delta,0,0.0837736912071704
phase_mean,R06,delta,1,0.1515546515583991
phase_mean,R06,delta,2,0.261927880346775
phase_mean,R06,delta,3,0.4217675328254699
phase_mean,R06,delta,4,0.643080085515976
phase_mean,R06,delta,5,0.9354290664196014
phase_mean,R06,delta,6,0.9689651429653168
phase_mean,R06,delta,7,0.969279944896698
phase_mean,R06,delta,8,0.969279944896698
phase_mean,R06,delta,9,0.969279944896698
phase_mean,R06,delta,10,0.969279944896698
phase_mean,R06,theta,0,0.0358338709920644
phase_mean,R06,theta,1,0.0563434585928916
phase_mean,R06,theta,2,0.0883333459496497
phase_mean,R06,theta,3,0.1365138664841651
phase_mean,R06,theta,4,0.2059362903237342
phase_mean,R06,theta,5,0.3011117130517959
phase_mean,R06,theta,6,0.4194804728031158
phase_mean,R06,theta,7,0.5765529870986938
phase_mean,R06,theta,8,0.8012963533401489
phase_mean,R06,theta,9,0.9342953860759736
phase_mean,R06,theta,10,0.9780062139034272
phase_mean,R07,alpha,0,0.0033604190684854
phase_mean,R07,alpha,1,0.0067420965060591
phase_mean,R07,alpha,2,0.0127732115797698
phase_mean,R07,alpha,3,0.0236000893637537
phase_mean,R07,alpha,4,0.0426752679049968
phase_mean,R07,alpha,5,0.0741937533020972
phase_mean,R07,alpha,6,0.1228875555098056
phase_mean,R07,alpha,7,0.1773038133978843
phase_mean,R07,alpha,8,0.235736347734928
phase_mean,R07,alpha,9,0.3185258656740188
phase_mean,R07,alpha,10,0.3185258656740188
phase_mean,R07,beta,0,0.0167388841509818
phase_mean,R07,beta,1,0.031623932532966
phase_mean,R07,beta,2,0.0551667828112839
phase_mean,R07,beta,3,0.0897010527551174
phase_mean,R07,beta,4,0.1439696252346038
phase_mean,R07,beta,5,0.2256103828549384
phase_mean,R07,beta,6,0.3382162302732467
phase_mean,R07,beta,7,0.482920840382576
phase_mean,R07,beta,8,0.6533317863941193
phase_mean,R07,beta,9,0.7617383003234863
phase_mean,R07,beta,10,0.8389363884925842
phase_mean,R07,delta,0,0.0683701056987046
phase_mean,R07,delta,1,0.1251342184841632
phase_mean,R07,delta,2,0.2168722003698348
phase_mean,R07,delta,3,0.3579973876476288
phase_mean,R07,delta,4,0.5412392169237137
phase_mean,R07,delta,5,0.8395847976207733
phase_mean,R07,delta,6,0.9477694630622864
phase_mean,R07,delta,7,0.9635368585586548
phase_mean,R07,delta,8,0.9657915234565736
phase_mean,R07,delta,9,0.9672265946865082
phase_mean,R07,delta,10,0.968010425567627
phase_mean,R07,theta,0,0.0330656208097934
phase_mean,R07,theta,1,0.0519558545202016
phase_mean,R07,theta,2,0.0815777964890002
phase_mean,R07,theta,3,0.1266143545508384
phase_mean,R07,theta,4,0.191822089254856
phase_mean,R07,theta,5,0.2810313403606415
phase_mean,R07,theta,6,0.4032009989023208
phase_mean,R07,theta,7,0.5375061333179474
phase_mean,R07,theta,8,0.7691118121147156
phase_mean,R07,theta,9,0.9244049489498138
phase_mean,R07,theta,10,0.9745327830314636
phase_mean,R08,alpha,0,0.0032785340445115
phase_mean,R08,alpha,1,0.0065641540568321
phase_mean,R08,alpha,2,0.0123921339400112
phase_mean,R08,alpha,3,0.0229702088981866
phase_mean,R08,alpha,4,0.0417076125741004
phase_mean,R08,alpha,5,0.0726513341069221
phase_mean,R08,alpha,6,0.119160208851099
phase_mean,R08,alpha,7,0.1732642874121666
phase_mean,R08,alpha,8,0.2328191399574279
phase_mean,R08,alpha,9,0.3111082911491394
phase_mean,R08,alpha,10,0.3111082911491394
phase_mean,R08,beta,0,0.0247230157256126
phase_mean,R08,beta,1,0.0451646093279122
phase_mean,R08,beta,2,0.0749505460262298
phase_mean,R08,beta,3,0.1214753687381744
phase_mean,R08,beta,4,0.1938608214259147
phase_mean,R08,beta,5,0.2998773455619811
phase_mean,R08,beta,6,0.438126191496849
phase_mean,R08,beta,7,0.6231798231601715
phase_mean,R08,beta,8,0.7971619069576263
phase_mean,R08,beta,9,0.8852119743824005
phase_mean,R08,beta,10,0.9381776750087738
phase_mean,R08,delta,0,0.0788502544164657
phase_mean,R08,delta,1,0.1429523229598999
phase_mean,R08,delta,2,0.246180422604084
phase_mean,R08,delta,3,0.3971629291772842
phase_mean,R08,delta,4,0.6087215840816498
phase_mean,R08,delta,5,0.9065715074539183
phase_mean,R08,delta,6,0.9668396413326265
phase_mean,R08,delta,7,0.9692109525203704
phase_mean,R08,delta,8,0.969279944896698
phase_mean,R08,delta,9,0.969279944896698
phase_mean,R08,delta,10,0.969279944896698
phase_mean,R08,theta,0,0.0356623735278844
phase_mean,R08,theta,1,0.0561068207025527
phase_mean,R08,theta,2,0.0881060063838957
phase_mean,R08,theta,3,0.1363708563148974
phase_mean,R08,theta,4,0.2054489701986312
phase_mean,R08,theta,5,0.2993109673261642
phase_mean,R08,theta,6,0.4261775463819504
phase_mean,R08,theta,7,0.5684025883674622
phase_mean,R08,theta,8,0.8163266777992249
phase_mean,R08,theta,9,0.9527385830879213
phase_mean,R08,theta,10,0.9821500480175018
phase_mean,R09,alpha,0,0.0028793467208742
phase_mean,R09,alpha,1,0.0058240436483174
phase_mean,R09,alpha,2,0.0111315832473336
phase_mean,R09,alpha,3,0.0205963402986526
phase_mean,R09,alpha,4,0.0375433061271905
phase_mean,R09,alpha,5,0.0656297281384468
phase_mean,R09,alpha,6,0.1085482873022556
phase_mean,R09,alpha,7,0.1578192189335822
phase_mean,R09,alpha,8,0.2135109603404998
phase_mean,R09,alpha,9,0.2857646793127059
phase_mean,R09,alpha,10,0.2857646793127059
phase_mean,R09,beta,0,0.0293645169585942
phase_mean,R09,beta,1,0.0527906417846679
phase_mean,R09,beta,2,0.0858351215720176
phase_mean,R09,beta,3,0.1392519474029541
phase_mean,R09,beta,4,0.2216435447335243
phase_mean,R09,beta,5,0.3407080918550491
phase_mean,R09,beta,6,0.4920732975006103
phase_mean,R09,beta,7,0.698499321937561
phase_mean,R09,beta,8,0.8700221180915833
phase_mean,R09,beta,9,0.9426172971725464
phase_mean,R09,beta,10,0.9712023437023162
phase_mean,R09,delta,0,0.0711945369839668
phase_mean,R09,delta,1,0.1307485327124595
phase_mean,R09,delta,2,0.2269871458411216
phase_mean,R09,delta,3,0.3798882812261581
phase_mean,R09,delta,4,0.5388920605182648
phase_mean,R09,delta,5,0.9157963693141936
phase_mean,R09,delta,6,0.9688678681850432
phase_mean,R09,delta,7,0.969279944896698
phase_mean,R09,delta,8,0.969279944896698
phase_mean,R09,delta,9,0.969279944896698
phase_mean,R09,delta,10,0.969279944896698
phase_mean,R09,theta,0,0.0354610867798328
phase_mean,R09,theta,1,0.0557294022291898
phase_mean,R09,theta,2,0.0875122621655463
phase_mean,R09,theta,3,0.1354031860828399
phase_mean,R09,theta,4,0.2041824311017989
phase_mean,R09,theta,5,0.2977068424224853
phase_mean,R09,theta,6,0.4202543944120407
phase_mean,R09,theta,7,0.5694189965724945
phase_mean,R09,theta,8,0.7983357310295105
phase_mean,R09,theta,9,0.9409575164318084
phase_mean,R09,theta,10,0.9795534014701844
phase_mean,R10,alpha,0,0.0034226197749375
phase_mean,R10,alpha,1,0.0066767453681677
phase_mean,R10,alpha,2,0.0126913269050418
phase_mean,R10,alpha,3,0.023476474918425
phase_mean,R10,alpha,4,0.042396543547511
phase_mean,R10,alpha,5,0.0740095097571611
phase_mean,R10,alpha,6,0.1215978525578975
phase_mean,R10,alpha,7,0.1770427525043487
phase_mean,R10,alpha,8,0.2342866361141204
phase_mean,R10,alpha,9,0.3170699328184128
phase_mean,R10,alpha,10,0.3170699328184128
phase_mean,R10,beta,0,0.0268162433058023
phase_mean,R10,beta,1,0.0484399739652871
phase_mean,R10,beta,2,0.0797790139913558
phase_mean,R10,beta,3,0.1292695589363574
phase_mean,R10,beta,4,0.2063420191407203
phase_mean,R10,beta,5,0.3177182525396347
phase_mean,R10,beta,6,0.4622843712568283
phase_mean,R10,beta,7,0.6563578844070435
phase_mean,R10,beta,8,0.8275848925113678
phase_mean,R10,beta,9,0.903923362493515
phase_mean,R10,beta,10,0.943045675754547
phase_mean,R10,delta,0,0.0786845497786998
phase_mean,R10,delta,1,0.1426000446081161
phase_mean,R10,delta,2,0.2455799505114554
phase_mean,R10,delta,3,0.4030214101076126
phase_mean,R10,delta,4,0.6102044582366943
phase_mean,R10,delta,5,0.9044712781906128
phase_mean,R10,delta,6,0.9666616022586824
phase_mean,R10,delta,7,0.9691864848136902
phase_mean,R10,delta,8,0.969279944896698
phase_mean,R10,delta,9,0.969279944896698
phase_mean,R10,delta,10,0.969279944896698
phase_mean,R10,theta,0,0.0344338435679673
phase_mean,R10,theta,1,0.0541202519088983
phase_mean,R10,theta,2,0.0849480591714381
phase_mean,R10,theta,3,0.1315887756645679
phase_mean,R10,theta,4,0.1989031806588172
phase_mean,R10,theta,5,0.2906672209501266
phase_mean,R10,theta,6,0.4130873382091522
phase_mean,R10,theta,7,0.5535226762294769
phase_mean,R10,theta,8,0.7903226315975189
phase_mean,R10,theta,9,0.9336839616298676
phase_mean,R10,theta,10,0.974206954240799
release_mean,R00,alpha,0,0.0024896073155105
release_mean,R00,alpha,1,0.0050240934360772
release_mean,R00,alpha,2,0.0097489925101399
release_mean,R00,alpha,3,0.0180358747020363
release_mean,R00,alpha,4,0.0330317774787545
release_mean,R00,alpha,5,0.0587962977588176
release_mean,R00,alpha,6,0.097385998815298
release_mean,R00,alpha,7,0.1417863517999648
release_mean,R00,alpha,8,0.1986394524574279
release_mean,R00,alpha,9,0.2602663114666938
release_mean,R00,alpha,10,0.2602663114666938
release_mean,R00,beta,0,0.02336479537189
release_mean,R00,beta,1,0.0431307405233383
release_mean,R00,beta,2,0.0719294175505638
release_mean,R00,beta,3,0.1163758374750613
release_mean,R00,beta,4,0.1863782182335853
release_mean,R00,beta,5,0.2890105992555618
release_mean,R00,beta,6,0.4249268472194671
release_mean,R00,beta,7,0.6044347584247589
release_mean,R00,beta,8,0.7858164012432098
release_mean,R00,beta,9,0.8819405734539032
release_mean,R00,beta,10,0.9357194006443024
release_mean,R00,delta,0,0.0662194974720478
release_mean,R00,delta,1,0.1219187006354331
release_mean,R00,delta,2,0.2142425999045371
release_mean,R00,delta,3,0.3558066636323928
release_mean,R00,delta,4,0.523025244474411
release_mean,R00,delta,5,0.8661219775676727
release_mean,R00,delta,6,0.9668167233467102
release_mean,R00,delta,7,0.969267189502716
release_mean,R00,delta,8,0.969279944896698
release_mean,R00,delta,9,0.969279944896698
release_mean,R00,delta,10,0.969279944896698
release_mean,R00,theta,0,0.0312046455219387
release_mean,R00,theta,1,0.0489209555089473
release_mean,R00,theta,2,0.0767630673944949
release_mean,R00,theta,3,0.1190161667764186
release_mean,R00,theta,4,0.1804867982864379
release_mean,R00,theta,5,0.2655913084745406
release_mean,R00,theta,6,0.3761938214302062
release_mean,R00,theta,7,0.5162527412176132
release_mean,R00,theta,8,0.7169341742992401
release_mean,R00,theta,9,0.8767375946044922
release_mean,R00,theta,10,0.9498662054538728
release_mean,R01,alpha,0,0.0035769407404586
release_mean,R01,alpha,1,0.0071153005119412
release_mean,R01,alpha,2,0.0134983635507523
release_mean,R01,alpha,3,0.0249322885647415
release_mean,R01,alpha,4,0.04492630623281
release_mean,R01,alpha,5,0.0782706625759601
release_mean,R01,alpha,6,0.1270557790994644
release_mean,R01,alpha,7,0.1839162558317184
release_mean,R01,alpha,8,0.2419909983873367
release_mean,R01,alpha,9,0.3284153938293456
release_mean,R01,alpha,10,0.3284153938293456
release_mean,R01,beta,0,0.0288600055500864
release_mean,R01,beta,1,0.0517479870468377
release_mean,R01,beta,2,0.0845481194555759
release_mean,R01,beta,3,0.1368085369467734
release_mean,R01,beta,4,0.2181693315505981
release_mean,R01,beta,5,0.334720253944397
release_mean,R01,beta,6,0.4839199930429458
release_mean,R01,beta,7,0.6848489344120026
release_mean,R01,beta,8,0.8518074452877045
release_mean,R01,beta,9,0.9242995977401732
release_mean,R01,beta,10,0.9589931070804596
release_mean,R01,delta,0,0.0725096613168716
release_mean,R01,delta,1,0.1327290683984756
release_mean,R01,delta,2,0.2314837649464607
release_mean,R01,delta,3,0.3837066888809204
release_mean,R01,delta,4,0.5601067543029785
release_mean,R01,delta,5,0.8959604203701019
release_mean,R01,delta,6,0.964783787727356
release_mean,R01,delta,7,0.9690045714378358
release_mean,R01,delta,8,0.9692493677139282
release_mean,R01,delta,9,0.9692735373973846
release_mean,R01,delta,10,0.9692735373973846
release_mean,R01,theta,0,0.0338503755629061
release_mean,R01,theta,1,0.0531865414232015
release_mean,R01,theta,2,0.0835867598652839
release_mean,R01,theta,3,0.1296336688101291
release_mean,R01,theta,4,0.1961562857031821
release_mean,R01,theta,5,0.2873043119907379
release_mean,R01,theta,6,0.4101266115903854
release_mean,R01,theta,7,0.5466783046722412
release_mean,R01,theta,8,0.7829544544219971
release_mean,R01,theta,9,0.936173975467682
release_mean,R01,theta,10,0.9775594472885132
release_mean,R02,alpha,0,0.0031706672161817
release_mean,R02,alpha,1,0.0061397715471684
release_mean,R02,alpha,2,0.0118567352183162
release_mean,R02,alpha,3,0.021899408660829
release_mean,R02,alpha,4,0.0399415828287601
release_mean,R02,alpha,5,0.0696310475468635
release_mean,R02,alpha,6,0.1135188452899455
release_mean,R02,alpha,7,0.1655368134379387
release_mean,R02,alpha,8,0.226699911057949
release_mean,R02,alpha,9,0.2989138215780258
release_mean,R02,alpha,10,0.2989138215780258
release_mean,R02,beta,0,0.0254867076873779
release_mean,R02,beta,1,0.046537673100829
release_mean,R02,beta,2,0.0769240669906139
release_mean,R02,beta,3,0.1244490258395671
release_mean,R02,beta,4,0.1988802030682563
release_mean,R02,beta,5,0.3073866367340088
release_mean,R02,beta,6,0.4492195248603821
release_mean,R02,beta,7,0.637836366891861
release_mean,R02,beta,8,0.8169556558132172
release_mean,R02,beta,9,0.9066585898399352
release_mean,R02,beta,10,0.9518983066082
release_mean,R02,delta,0,0.0791022181510924
release_mean,R02,delta,1,0.1437519043684005
release_mean,R02,delta,2,0.2487234398722648
release_mean,R02,delta,3,0.4079054892063141
release_mean,R02,delta,4,0.6059784293174744
release_mean,R02,delta,5,0.9185977876186372
release_mean,R02,delta,6,0.9652307629585266
release_mean,R02,delta,7,0.9691707491874696
release_mean,R02,delta,8,0.969279944896698
release_mean,R02,delta,9,0.969279944896698
release_mean,R02,delta,10,0.969279944896698
release_mean,R02,theta,0,0.0356144662946462
release_mean,R02,theta,1,0.0560216102749108
release_mean,R02,theta,2,0.0878855250775813
release_mean,R02,theta,3,0.1359907910227775
release_mean,R02,theta,4,0.2050091475248336
release_mean,R02,theta,5,0.2986897379159927
release_mean,R02,theta,6,0.4222116470336913
release_mean,R02,theta,7,0.5687654316425323
release_mean,R02,theta,8,0.8071476817131042
release_mean,R02,theta,9,0.9363599717617036
release_mean,R02,theta,10,0.973386138677597
release_mean,R03,alpha,0,0.0027588817756622
release_mean,R03,alpha,1,0.005452413111925
release_mean,R03,alpha,2,0.0106284646317362
release_mean,R03,alpha,3,0.0196940368041396
release_mean,R03,alpha,4,0.0358780557289719
release_mean,R03,alpha,5,0.0629952512681483
release_mean,R03,alpha,6,0.1036533229053019
release_mean,R03,alpha,7,0.1510770991444587
release_mean,R03,alpha,8,0.2103859558701515
release_mean,R03,alpha,9,0.2748417630791663
release_mean,R03,alpha,10,0.2748417630791663
release_mean,R03,beta,0,0.0263117291033267
release_mean,R03,beta,1,0.0477940030395984
release_mean,R03,beta,2,0.0786522738635539
release_mean,R03,beta,3,0.1274424344301223
release_mean,R03,beta,4,0.2035167440772056
release_mean,R03,beta,5,0.3131766617298126
release_mean,R03,beta,6,0.4561145454645157
release_mean,R03,beta,7,0.649110734462738
release_mean,R03,beta,8,0.8213784992694855
release_mean,R03,beta,9,0.9040826261043547
release_mean,R03,beta,10,0.9460440278053284
release_mean,R03,delta,0,0.0773594193160533
release_mean,R03,delta,1,0.1408808380365371
release_mean,R03,delta,2,0.242975004017353
release_mean,R03,delta,3,0.3944695144891739
release_mean,R03,delta,4,0.6018804907798767
release_mean,R03,delta,5,0.8978548943996429
release_mean,R03,delta,6,0.964267760515213
release_mean,R03,delta,7,0.9691590666770936
release_mean,R03,delta,8,0.969279944896698
release_mean,R03,delta,9,0.969279944896698
release_mean,R03,delta,10,0.969279944896698
release_mean,R03,theta,0,0.0419771838933229
release_mean,R03,theta,1,0.0661066453903913
release_mean,R03,theta,2,0.1034424230456351
release_mean,R03,theta,3,0.1587365195155143
release_mean,R03,theta,4,0.2379048615694045
release_mean,R03,theta,5,0.3446629792451858
release_mean,R03,theta,6,0.4674857407808304
release_mean,R03,theta,7,0.6544997096061707
release_mean,R03,theta,8,0.8880523443222046
release_mean,R03,theta,9,0.971758931875229
release_mean,R03,theta,10,0.9853157103061676
release_mean,R04,alpha,0,0.0023904009722172
release_mean,R04,alpha,1,0.004754819208756
release_mean,R04,alpha,2,0.009216743055731
release_mean,R04,alpha,3,0.0171296317130326
release_mean,R04,alpha,4,0.0316728092730045
release_mean,R04,alpha,5,0.0563531462103128
release_mean,R04,alpha,6,0.0933783762156963
release_mean,R04,alpha,7,0.1363788247108459
release_mean,R04,alpha,8,0.1926103830337523
release_mean,R04,alpha,9,0.2511699199676513
release_mean,R04,alpha,10,0.2511699199676513
release_mean,R04,beta,0,0.0262602912262082
release_mean,R04,beta,1,0.0476109944283962
release_mean,R04,beta,2,0.0783881433308124
release_mean,R04,beta,3,0.1269488185644149
release_mean,R04,beta,4,0.2029469534754752
release_mean,R04,beta,5,0.3129630237817764
release_mean,R04,beta,6,0.4536730647087097
release_mean,R04,beta,7,0.6476714015007019
release_mean,R04,beta,8,0.8188164234161377
release_mean,R04,beta,9,0.8983352184295654
release_mean,R04,beta,10,0.9420140087604524
release_mean,R04,delta,0,0.0657957699149846
release_mean,R04,delta,1,0.1207618191838263
release_mean,R04,delta,2,0.2117940634489059
release_mean,R04,delta,3,0.3502436727285384
release_mean,R04,delta,4,0.522733211517334
release_mean,R04,delta,5,0.8378849625587463
release_mean,R04,delta,6,0.9516982138156892
release_mean,R04,delta,7,0.9667725265026093
release_mean,R04,delta,8,0.9691174626350404
release_mean,R04,delta,9,0.969279944896698
release_mean,R04,delta,10,0.969279944896698
release_mean,R04,theta,0,0.038896270096302
release_mean,R04,theta,1,0.0612766034901141
release_mean,R04,theta,2,0.0960482209920883
release_mean,R04,theta,3,0.1480404958128928
release_mean,R04,theta,4,0.2222170904278755
release_mean,R04,theta,5,0.3227295130491256
release_mean,R04,theta,6,0.4479842633008957
release_mean,R04,theta,7,0.61249840259552
release_mean,R04,theta,8,0.8571851551532745
release_mean,R04,theta,9,0.9663566052913666
release_mean,R04,theta,10,0.9853222668170928
release_mean,R05,alpha,0,0.0028407663339748
release_mean,R05,alpha,1,0.0055776028893887
release_mean,R05,alpha,2,0.0107489288784563
release_mean,R05,alpha,3,0.0199774829670786
release_mean,R05,alpha,4,0.036575648933649
release_mean,R05,alpha,5,0.0647707246243953
release_mean,R05,alpha,6,0.1064995974302291
release_mean,R05,alpha,7,0.1551344469189643
release_mean,R05,alpha,8,0.2176133319735527
release_mean,R05,alpha,9,0.2828139066696167
release_mean,R05,alpha,10,0.2828139066696167
release_mean,R05,beta,0,0.0289045237004756
release_mean,R05,beta,1,0.0521456599235534
release_mean,R05,beta,2,0.0848379656672477
release_mean,R05,beta,3,0.1375850737094879
release_mean,R05,beta,4,0.2194108515977859
release_mean,R05,beta,5,0.3371914029121399
release_mean,R05,beta,6,0.4874762892723083
release_mean,R05,beta,7,0.6934215724468231
release_mean,R05,beta,8,0.8674977123737335
release_mean,R05,beta,9,0.9417557418346404
release_mean,R05,beta,10,0.9732471108436584
release_mean,R05,delta,0,0.0690223462879657
release_mean,R05,delta,1,0.1262983568012713
release_mean,R05,delta,2,0.2201900333166122
release_mean,R05,delta,3,0.3639258742332458
release_mean,R05,delta,4,0.5472104102373123
release_mean,R05,delta,5,0.8480868637561798
release_mean,R05,delta,6,0.9564512372016908
release_mean,R05,delta,7,0.9681785106658936
release_mean,R05,delta,8,0.9692076742649078
release_mean,R05,delta,9,0.969279944896698
release_mean,R05,delta,10,0.969279944896698
release_mean,R05,theta,0,0.0325175812467932
release_mean,R05,theta,1,0.0510207973420619
release_mean,R05,theta,2,0.0801220089197158
release_mean,R05,theta,3,0.1244372799992561
release_mean,R05,theta,4,0.1887035742402076
release_mean,R05,theta,5,0.2772473692893982
release_mean,R05,theta,6,0.3961542397737503
release_mean,R05,theta,7,0.5300740003585815
release_mean,R05,theta,8,0.7570340633392334
release_mean,R05,theta,9,0.916269987821579
release_mean,R05,theta,10,0.9695195555686952
release_mean,R06,alpha,0,0.0027620312757789
release_mean,R06,alpha,1,0.0056374410632997
release_mean,R06,alpha,2,0.0107623152434825
release_mean,R06,alpha,3,0.0198089899495243
release_mean,R06,alpha,4,0.0361748887225985
release_mean,R06,alpha,5,0.0633849874138831
release_mean,R06,alpha,6,0.1037548892199993
release_mean,R06,alpha,7,0.1497826986014843
release_mean,R06,alpha,8,0.2078176364302634
release_mean,R06,alpha,9,0.2715711146593094
release_mean,R06,alpha,10,0.2715711146593094
release_mean,R06,beta,0,0.0281566577032208
release_mean,R06,beta,1,0.0510080363601445
release_mean,R06,beta,2,0.0831691287457942
release_mean,R06,beta,3,0.1348666697740554
release_mean,R06,beta,4,0.2153510004281997
release_mean,R06,beta,5,0.3314290791749954
release_mean,R06,beta,6,0.4803142100572586
release_mean,R06,beta,7,0.6833590567111969
release_mean,R06,beta,8,0.8641570210456848
release_mean,R06,beta,9,0.9417270123958588
release_mean,R06,beta,10,0.9728227257728576
release_mean,R06,delta,0,0.0811299383640289
release_mean,R06,delta,1,0.1472604498267173
release_mean,R06,delta,2,0.2538780942559242
release_mean,R06,delta,3,0.4138970673084259
release_mean,R06,delta,4,0.6182008683681488
release_mean,R06,delta,5,0.9345914721488952
release_mean,R06,delta,6,0.9688168466091156
release_mean,R06,delta,7,0.969279944896698
release_mean,R06,delta,8,0.969279944896698
release_mean,R06,delta,9,0.969279944896698
release_mean,R06,delta,10,0.969279944896698
release_mean,R06,theta,0,0.0338283702731132
release_mean,R06,theta,1,0.0531658977270126
release_mean,R06,theta,2,0.0835527069866657
release_mean,R06,theta,3,0.1296300590038299
release_mean,R06,theta,4,0.1963531523942946
release_mean,R06,theta,5,0.2878051549196243
release_mean,R06,theta,6,0.411671370267868
release_mean,R06,theta,7,0.5453368127346039
release_mean,R06,theta,8,0.7850374579429626
release_mean,R06,theta,9,0.9432485401630402
release_mean,R06,theta,10,0.981027513742447
release_mean,R07,alpha,0,0.0030667365062981
release_mean,R07,alpha,1,0.0058594741858541
release_mean,R07,alpha,2,0.0112528353929519
release_mean,R07,alpha,3,0.0208585308864712
release_mean,R07,alpha,4,0.037859035655856
release_mean,R07,alpha,5,0.0663233846426009
release_mean,R07,alpha,6,0.1096112132072447
release_mean,R07,alpha,7,0.1595840007066726
release_mean,R07,alpha,8,0.216734729707241
release_mean,R07,alpha,9,0.2874381244182586
release_mean,R07,alpha,10,0.2874381244182586
release_mean,R07,beta,0,0.0199895184487104
release_mean,R07,beta,1,0.0374713130295276
release_mean,R07,beta,2,0.0635495856404304
release_mean,R07,beta,3,0.1033030711114406
release_mean,R07,beta,4,0.165365844964981
release_mean,R07,beta,5,0.257292665541172
release_mean,R07,beta,6,0.3818267583847045
release_mean,R07,beta,7,0.5442456603050232
release_mean,R07,beta,8,0.7206691801548004
release_mean,R07,beta,9,0.8226358294487
release_mean,R07,beta,10,0.8880668878555298
release_mean,R07,delta,0,0.0650407895445823
release_mean,R07,delta,1,0.1193791106343269
release_mean,R07,delta,2,0.2093118429183959
release_mean,R07,delta,3,0.344402328133583
release_mean,R07,delta,4,0.5148801207542419
release_mean,R07,delta,5,0.8286804556846619
release_mean,R07,delta,6,0.932834804058075
release_mean,R07,delta,7,0.9587642550468444
release_mean,R07,delta,8,0.9675871729850768
release_mean,R07,delta,9,0.9691400825977324
release_mean,R07,delta,10,0.9692418873310088
release_mean,R07,theta,0,0.0313570844009518
release_mean,R07,theta,1,0.0491696204990148
release_mean,R07,theta,2,0.0772404298186301
release_mean,R07,theta,3,0.1199547015130519
release_mean,R07,theta,4,0.1820507645606994
release_mean,R07,theta,5,0.2675539404153824
release_mean,R07,theta,6,0.3833308666944504
release_mean,R07,theta,7,0.5170092582702637
release_mean,R07,theta,8,0.7325821816921234
release_mean,R07,theta,9,0.89618781208992
release_mean,R07,theta,10,0.960554540157318
release_mean,R08,alpha,0,0.0035391476703807
release_mean,R08,alpha,1,0.0069680656306445
release_mean,R08,alpha,2,0.0133338067680597
release_mean,R08,alpha,3,0.0246638013049959
release_mean,R08,alpha,4,0.0444578304886817
release_mean,R08,alpha,5,0.0770140476524829
release_mean,R08,alpha,6,0.1274045817553996
release_mean,R08,alpha,7,0.1813531517982482
release_mean,R08,alpha,8,0.2387944161891937
release_mean,R08,alpha,9,0.3238880038261413
release_mean,R08,alpha,10,0.3238880038261413
release_mean,R08,beta,0,0.0272663459181785
release_mean,R08,beta,1,0.0496072750538587
release_mean,R08,beta,2,0.0810689777135848
release_mean,R08,beta,3,0.131146140396595
release_mean,R08,beta,4,0.2092345356941222
release_mean,R08,beta,5,0.3223537951707839
release_mean,R08,beta,6,0.4698450863361358
release_mean,R08,beta,7,0.6651313900947571
release_mean,R08,beta,8,0.8438282608985901
release_mean,R08,beta,9,0.9268192946910858
release_mean,R08,beta,10,0.9638928174972534
release_mean,R08,delta,0,0.0730888471007346
release_mean,R08,delta,1,0.1336721554398536
release_mean,R08,delta,2,0.2337016314268111
release_mean,R08,delta,3,0.3830128014087677
release_mean,R08,delta,4,0.572538286447525
release_mean,R08,delta,5,0.880262553691864
release_mean,R08,delta,6,0.9643085598945618
release_mean,R08,delta,7,0.9690328240394592
release_mean,R08,delta,8,0.969279944896698
release_mean,R08,delta,9,0.969279944896698
release_mean,R08,delta,10,0.969279944896698
release_mean,R08,theta,0,0.0324158640578388
release_mean,R08,theta,1,0.0508801620453596
release_mean,R08,theta,2,0.0798813328146934
release_mean,R08,theta,3,0.1238929517567157
release_mean,R08,theta,4,0.1877649873495101
release_mean,R08,theta,5,0.2751591950654983
release_mean,R08,theta,6,0.3939282894134521
release_mean,R08,theta,7,0.5273013263940811
release_mean,R08,theta,8,0.7540803849697113
release_mean,R08,theta,9,0.9038120210170746
release_mean,R08,theta,10,0.9590256214141846
release_mean,R09,alpha,0,0.0023549702018498
release_mean,R09,alpha,1,0.0047626928426325
release_mean,R09,alpha,2,0.0091915475204586
release_mean,R09,alpha,3,0.0171367176808416
release_mean,R09,alpha,4,0.0315200658515095
release_mean,R09,alpha,5,0.0557901877909898
release_mean,R09,alpha,6,0.092913843691349
release_mean,R09,alpha,7,0.1359969563782214
release_mean,R09,alpha,8,0.1981253400444984
release_mean,R09,alpha,9,0.2511744573712348
release_mean,R09,alpha,10,0.2511744573712348
release_mean,R09,beta,0,0.0298264902085065
release_mean,R09,beta,1,0.0534672774374484
release_mean,R09,beta,2,0.0871082730591296
release_mean,R09,beta,3,0.1412086710333824
release_mean,R09,beta,4,0.2247556820511817
release_mean,R09,beta,5,0.3447422087192535
release_mean,R09,beta,6,0.4986052513122558
release_mean,R09,beta,7,0.7048691511154175
release_mean,R09,beta,8,0.8781468570232391
release_mean,R09,beta,9,0.9503917396068572
release_mean,R09,beta,10,0.9802733659744264
release_mean,R09,delta,0,0.065777402371168
release_mean,R09,delta,1,0.1208491921424865
release_mean,R09,delta,2,0.2104608193039894
release_mean,R09,delta,3,0.3531590104103088
release_mean,R09,delta,4,0.5206606388092041
release_mean,R09,delta,5,0.8340289890766144
release_mean,R09,delta,6,0.949677973985672
release_mean,R09,delta,7,0.9680062830448152
release_mean,R09,delta,8,0.9690987765789032
release_mean,R09,delta,9,0.9692257642745972
release_mean,R09,delta,10,0.969279944896698
release_mean,R09,theta,0,0.0337161850184202
release_mean,R09,theta,1,0.0529555100947618
release_mean,R09,theta,2,0.0831037312746048
release_mean,R09,theta,3,0.1287076771259307
release_mean,R09,theta,4,0.1943342015147208
release_mean,R09,theta,5,0.28464026004076
release_mean,R09,theta,6,0.4024576842784881
release_mean,R09,theta,7,0.5473964214324951
release_mean,R09,theta,8,0.7701136469841003
release_mean,R09,theta,9,0.9183561503887177
release_mean,R09,theta,10,0.967902570962906
release_mean,R10,alpha,0,0.0025439346209168
release_mean,R10,alpha,1,0.0050847197417169
release_mean,R10,alpha,2,0.0098733948543667
release_mean,R10,alpha,3,0.0184846641495823
release_mean,R10,alpha,4,0.0337152015417813
release_mean,R10,alpha,5,0.0596245918422937
release_mean,R10,alpha,6,0.0983371138572692
release_mean,R10,alpha,7,0.1435901746153831
release_mean,R10,alpha,8,0.2004000023007392
release_mean,R10,alpha,9,0.2607768923044204
release_mean,R10,alpha,10,0.2607768923044204
release_mean,R10,beta,0,0.0220372378826141
release_mean,R10,beta,1,0.0412986688315867
release_mean,R10,beta,2,0.069536443799734
release_mean,R10,beta,3,0.1135535649955272
release_mean,R10,beta,4,0.1847252398729324
release_mean,R10,beta,5,0.2930496633052825
release_mean,R10,beta,6,0.4471183717250823
release_mean,R10,beta,7,0.6476002037525177
release_mean,R10,beta,8,0.8805553019046783
release_mean,R10,beta,9,0.9754061102867126
release_mean,R10,beta,10,0.9888523817062378
release_mean,R10,delta,0,0.0963341891765593
release_mean,R10,delta,1,0.1721697077155113
release_mean,R10,delta,2,0.2908513247966766
release_mean,R10,delta,3,0.4534474462270736
release_mean,R10,delta,4,0.7311596870422363
release_mean,R10,delta,5,0.9511212110519408
release_mean,R10,delta,6,0.9667345285415648
release_mean,R10,delta,7,0.9688995778560638
release_mean,R10,delta,8,0.9691273868083954
release_mean,R10,delta,9,0.9692252278327942
release_mean,R10,delta,10,0.9692735373973846
release_mean,R10,theta,0,0.05549100600183
release_mean,R10,theta,1,0.087179023772478
release_mean,R10,theta,2,0.1350620910525321
release_mean,R10,theta,3,0.2040130794048308
release_mean,R10,theta,4,0.2966669648885726
release_mean,R10,theta,5,0.4269203692674637
release_mean,R10,theta,6,0.5565846562385559
release_mean,R10,theta,7,0.8235712051391602
release_mean,R10,theta,8,0.963590443134308
release_mean,R10,theta,9,0.9868381321430206
release_mean,R10,theta,10,0.9885992705821992


==> anc/source_data/figure3b_intrinsic_network_means.csv <==
condition,network,value,rhythm,tnorm,metric,metric_label,unit
aperiodic,R00,11.36323438653432,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
aperiodic,R01,11.08927169510261,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
aperiodic,R02,11.251856107841276,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
aperiodic,R03,11.474993710853182,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
aperiodic,R04,10.749681494226545,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
aperiodic,R05,11.355371417633016,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
aperiodic,R06,10.983948168602252,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
aperiodic,R07,11.041230734248105,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
aperiodic,R08,11.213364396300314,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
aperiodic,R09,11.35474080832006,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
aperiodic,R10,11.092704436357042,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
intact,R00,8.174625775656894,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
intact,R01,7.84807951499006,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
intact,R02,6.696857845229891,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
intact,R03,6.999279435340061,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
intact,R04,7.585404795667394,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
intact,R05,6.689506673379126,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
intact,R06,3.5672050668729574,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
intact,R07,4.346065052421819,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
intact,R08,4.598095799624197,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
intact,R09,7.421305809827271,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
intact,R10,7.873920094776043,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
phase_mean,R00,5.121685699970918,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
phase_mean,R01,3.7640510299174768,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
phase_mean,R02,2.752609664946355,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
phase_mean,R03,5.701184533651992,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
phase_mean,R04,2.5954740884835665,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
phase_mean,R05,3.4082694976433023,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
phase_mean,R06,6.407936499285123,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
phase_mean,R07,8.455674854300057,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
phase_mean,R08,5.146390675769437,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
phase_mean,R09,2.6382921588062573,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
phase_mean,R10,4.22799371533821,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
release_mean,R00,4.493446306880887,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
release_mean,R01,3.4110185476433283,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
release_mean,R02,4.26189911194335,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
release_mean,R03,4.249707498464473,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
release_mean,R04,4.265086520005899,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
release_mean,R05,2.6042831519527327,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
release_mean,R06,2.446481768428036,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
release_mean,R07,7.092142271143754,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
release_mean,R08,3.128246325124985,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
release_mean,R09,1.819002116219449,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
release_mean,R10,11.639203565544369,beta,10,exact_entropy_active_bits,Exact-state entropy,bits
aperiodic,R00,11.178034130897698,beta,10,trial_effective_rank,Effective rank,
aperiodic,R01,10.623853058530516,beta,10,trial_effective_rank,Effective rank,
aperiodic,R02,10.86411803389242,beta,10,trial_effective_rank,Effective rank,
aperiodic,R03,10.206852321291326,beta,10,trial_effective_rank,Effective rank,
aperiodic,R04,10.122555318953662,beta,10,trial_effective_rank,Effective rank,
aperiodic,R05,10.805733963216433,beta,10,trial_effective_rank,Effective rank,
aperiodic,R06,10.380086720445137,beta,10,trial_effective_rank,Effective rank,
aperiodic,R07,10.956354947023913,beta,10,trial_effective_rank,Effective rank,
aperiodic,R08,10.740316064772388,beta,10,trial_effective_rank,Effective rank,
aperiodic,R09,11.52010171844726,beta,10,trial_effective_rank,Effective rank,
aperiodic,R10,10.720098065580125,beta,10,trial_effective_rank,Effective rank,
intact,R00,2.852131153449223,beta,10,trial_effective_rank,Effective rank,
intact,R01,2.442222027769489,beta,10,trial_effective_rank,Effective rank,
intact,R02,1.7867871785236351,beta,10,trial_effective_rank,Effective rank,
intact,R03,2.260955817323172,beta,10,trial_effective_rank,Effective rank,
intact,R04,2.09130732164102,beta,10,trial_effective_rank,Effective rank,
intact,R05,1.8321797665343496,beta,10,trial_effective_rank,Effective rank,
intact,R06,1.210054685000196,beta,10,trial_effective_rank,Effective rank,
intact,R07,1.3417298251012124,beta,10,trial_effective_rank,Effective rank,
intact,R08,1.3061454734731488,beta,10,trial_effective_rank,Effective rank,
intact,R09,2.056319514679497,beta,10,trial_effective_rank,Effective rank,
intact,R10,2.515570387840893,beta,10,trial_effective_rank,Effective rank,
phase_mean,R00,1.9300647650410367,beta,10,trial_effective_rank,Effective rank,
phase_mean,R01,1.59500316835865,beta,10,trial_effective_rank,Effective rank,
phase_mean,R02,1.3949806811307826,beta,10,trial_effective_rank,Effective rank,
phase_mean,R03,2.033985077405444,beta,10,trial_effective_rank,Effective rank,
phase_mean,R04,1.3450687896918885,beta,10,trial_effective_rank,Effective rank,
phase_mean,R05,1.456558495734172,beta,10,trial_effective_rank,Effective rank,
phase_mean,R06,2.606782309301061,beta,10,trial_effective_rank,Effective rank,
phase_mean,R07,3.9208321634236913,beta,10,trial_effective_rank,Effective rank,
phase_mean,R08,1.9220351325420129,beta,10,trial_effective_rank,Effective rank,
phase_mean,R09,1.4093842412408055,beta,10,trial_effective_rank,Effective rank,
phase_mean,R10,2.0973450647324627,beta,10,trial_effective_rank,Effective rank,
release_mean,R00,1.8628532738692167,beta,10,trial_effective_rank,Effective rank,
release_mean,R01,1.5528152215182267,beta,10,trial_effective_rank,Effective rank,
release_mean,R02,1.727673803749697,beta,10,trial_effective_rank,Effective rank,
release_mean,R03,1.712727325976825,beta,10,trial_effective_rank,Effective rank,
release_mean,R04,1.981350391049156,beta,10,trial_effective_rank,Effective rank,
release_mean,R05,1.375000352834785,beta,10,trial_effective_rank,Effective rank,
release_mean,R06,1.3729101961849417,beta,10,trial_effective_rank,Effective rank,
release_mean,R07,3.0076160515766555,beta,10,trial_effective_rank,Effective rank,
release_mean,R08,1.494078509906135,beta,10,trial_effective_rank,Effective rank,
release_mean,R09,1.1915227746417774,beta,10,trial_effective_rank,Effective rank,
release_mean,R10,12.81246046882109,beta,10,trial_effective_rank,Effective rank,
aperiodic,R00,0.2904214559386973,theta,5,determinism,Determinism,
aperiodic,R01,0.271647509578544,theta,5,determinism,Determinism,
aperiodic,R02,0.2701149425287356,theta,5,determinism,Determinism,
aperiodic,R03,0.2494252873563218,theta,5,determinism,Determinism,
aperiodic,R04,0.2513409961685823,theta,5,determinism,Determinism,
aperiodic,R05,0.2881226053639846,theta,5,determinism,Determinism,
aperiodic,R06,0.2508622156507248,theta,5,determinism,Determinism,
aperiodic,R07,0.2486590038314176,theta,5,determinism,Determinism,
aperiodic,R08,0.2613026819923371,theta,5,determinism,Determinism,
aperiodic,R09,0.240894662418663,theta,5,determinism,Determinism,
aperiodic,R10,0.3176245210727969,theta,5,determinism,Determinism,
intact,R00,0.4367816091954023,theta,5,determinism,Determinism,
intact,R01,0.4620689655172413,theta,5,determinism,Determinism,
intact,R02,0.4367816091954023,theta,5,determinism,Determinism,
intact,R03,0.4846743295019157,theta,5,determinism,Determinism,
intact,R04,0.4720306513409961,theta,5,determinism,Determinism,
intact,R05,0.4816091954022988,theta,5,determinism,Determinism,
intact,R06,0.5011494252873563,theta,5,determinism,Determinism,
intact,R07,0.4923371647509578,theta,5,determinism,Determinism,
intact,R08,0.4992337164750958,theta,5,determinism,Determinism,
intact,R09,0.4766283524904214,theta,5,determinism,Determinism,
intact,R10,0.4839080459770115,theta,5,determinism,Determinism,
phase_mean,R00,0.0030651340996168,theta,5,determinism,Determinism,
phase_mean,R01,0.0026819923371647,theta,5,determinism,Determinism,
phase_mean,R02,0.0030651340996168,theta,5,determinism,Determinism,
phase_mean,R03,0.0007662835249042,theta,5,determinism,Determinism,
phase_mean,R04,0.003831417624521,theta,5,determinism,Determinism,
phase_mean,R05,0.0007662835249042,theta,5,determinism,Determinism,
phase_mean,R06,0.0034482758620689,theta,5,determinism,Determinism,
phase_mean,R07,0.0007662835249042,theta,5,determinism,Determinism,
phase_mean,R08,0.0042145593869731,theta,5,determinism,Determinism,
phase_mean,R09,0.0030651340996168,theta,5,determinism,Determinism,
phase_mean,R10,0.0015325670498084,theta,5,determinism,Determinism,
release_mean,R00,0.0053639846743294,theta,5,determinism,Determinism,
release_mean,R01,0.0026819923371647,theta,5,determinism,Determinism,
release_mean,R02,0.0015325670498084,theta,5,determinism,Determinism,
release_mean,R03,0.0026819923371647,theta,5,determinism,Determinism,
release_mean,R04,0.0022988505747126,theta,5,determinism,Determinism,
release_mean,R05,0.0007662835249042,theta,5,determinism,Determinism,
release_mean,R06,0.0034482758620688,theta,5,determinism,Determinism,
release_mean,R07,0.0022988505747126,theta,5,determinism,Determinism,
release_mean,R08,0.0026819923371647,theta,5,determinism,Determinism,
release_mean,R09,0.0034482758620688,theta,5,determinism,Determinism,
release_mean,R10,0.0149425287356321,theta,5,determinism,Determinism,
aperiodic,R00,0.2603448275862069,theta,5,laminarity,Laminarity,
aperiodic,R01,0.2624521072796935,theta,5,laminarity,Laminarity,
aperiodic,R02,0.2417624521072796,theta,5,laminarity,Laminarity,
aperiodic,R03,0.2565134099616858,theta,5,laminarity,Laminarity,
aperiodic,R04,0.2128352490421455,theta,5,laminarity,Laminarity,
aperiodic,R05,0.2881226053639846,theta,5,laminarity,Laminarity,
aperiodic,R06,0.283032922028011,theta,5,laminarity,Laminarity,
aperiodic,R07,0.2509578544061302,theta,5,laminarity,Laminarity,
aperiodic,R08,0.2727969348659003,theta,5,laminarity,Laminarity,
aperiodic,R09,0.2349889692723826,theta,5,laminarity,Laminarity,
aperiodic,R10,0.2816091954022988,theta,5,laminarity,Laminarity,
intact,R00,0.0,theta,5,laminarity,Laminarity,
intact,R01,0.0,theta,5,laminarity,Laminarity,
intact,R02,0.0,theta,5,laminarity,Laminarity,
intact,R03,0.0,theta,5,laminarity,Laminarity,
intact,R04,0.0,theta,5,laminarity,Laminarity,
intact,R05,0.0,theta,5,laminarity,Laminarity,
intact,R06,0.0,theta,5,laminarity,Laminarity,
intact,R07,0.0,theta,5,laminarity,Laminarity,
intact,R08,0.0,theta,5,laminarity,Laminarity,
intact,R09,0.0,theta,5,laminarity,Laminarity,
intact,R10,0.0,theta,5,laminarity,Laminarity,
phase_mean,R00,0.0210727969348658,theta,5,laminarity,Laminarity,
phase_mean,R01,0.0157088122605363,theta,5,laminarity,Laminarity,
phase_mean,R02,0.0352490421455938,theta,5,laminarity,Laminarity,
phase_mean,R03,0.0249042145593869,theta,5,laminarity,Laminarity,
phase_mean,R04,0.0222222222222221,theta,5,laminarity,Laminarity,
phase_mean,R05,0.0348659003831417,theta,5,laminarity,Laminarity,
phase_mean,R06,0.0593869731800765,theta,5,laminarity,Laminarity,
phase_mean,R07,0.0337164750957854,theta,5,laminarity,Laminarity,
phase_mean,R08,0.0180076628352489,theta,5,laminarity,Laminarity,
phase_mean,R09,0.0229885057471264,theta,5,laminarity,Laminarity,
phase_mean,R10,0.0149425287356321,theta,5,laminarity,Laminarity,
release_mean,R00,0.0272030651340995,theta,5,laminarity,Laminarity,
release_mean,R01,0.0283524904214559,theta,5,laminarity,Laminarity,
release_mean,R02,0.0153256704980842,theta,5,laminarity,Laminarity,
release_mean,R03,0.0256704980842911,theta,5,laminarity,Laminarity,
release_mean,R04,0.0118773946360152,theta,5,laminarity,Laminarity,
release_mean,R05,0.0655172413793103,theta,5,laminarity,Laminarity,
release_mean,R06,0.0076628352490421,theta,5,laminarity,Laminarity,
release_mean,R07,0.0386973180076627,theta,5,laminarity,Laminarity,
release_mean,R08,0.0348659003831417,theta,5,laminarity,Laminarity,
release_mean,R09,0.0329501915708811,theta,5,laminarity,Laminarity,
release_mean,R10,0.0655172413793103,theta,5,laminarity,Laminarity,


==> anc/source_data/figure3b_intrinsic_population_records.csv <==
network,population_id,input_stream,rhythm,tnorm,condition,exact_entropy_active_bits,trial_effective_rank,determinism,laminarity
R00,color_beta_t10,color,beta,10,intact,9.716071544244922,4.032716845104343,0.1348659003831417,0.3187739463601532
R00,shape_beta_t10,shape,beta,10,intact,6.633180007068867,1.6715454617941037,0.2697318007662835,0.4406130268199233
R01,color_beta_t10,color,beta,10,intact,9.129805911407546,3.1437869167051544,0.1532567049808429,0.3157088122605364
R01,shape_beta_t10,shape,beta,10,intact,6.566353118572573,1.7406571388338232,0.1624521072796934,0.2950191570881226
R02,color_beta_t10,color,beta,10,intact,6.907613140968083,1.9100698245774923,0.160919540229885,0.3586206896551724
R02,shape_beta_t10,shape,beta,10,intact,6.486102549491699,1.663504532469778,0.2498084291187739,0.4352490421455938
R03,color_beta_t10,color,beta,10,intact,8.81013343356847,3.048911685376638,0.1961685823754789,0.3908045977011494
R03,shape_beta_t10,shape,beta,10,intact,5.188425437111652,1.4729999492697057,0.3048128342245989,0.481283422459893
R04,color_beta_t10,color,beta,10,intact,7.382276996261867,2.034145814855197,0.2105666156202144,0.4264931087289433
R04,shape_beta_t10,shape,beta,10,intact,7.788532595072922,2.1484688284268425,0.2444444444444444,0.3011494252873563
R05,color_beta_t10,color,beta,10,intact,6.460080463876984,1.8954659470074928,0.2848392036753445,0.4418070444104134
R05,shape_beta_t10,shape,beta,10,intact,6.918932882881268,1.768893586061207,0.2114942528735632,0.3793103448275862
R06,color_beta_t10,color,beta,10,intact,3.952213681694048,1.2487491890444908,0.4444444444444444,0.618007662835249
R06,shape_beta_t10,shape,beta,10,intact,3.182196452051867,1.1713601809559009,0.4660633484162896,0.5079185520361991
R07,color_beta_t10,color,beta,10,intact,4.01577275813624,1.2277746211429328,0.4162203519510329,0.5298393267023719
R07,shape_beta_t10,shape,beta,10,intact,4.676357346707397,1.455685029059492,0.3340996168582375,0.4203065134099616
R08,color_beta_t10,color,beta,10,intact,4.005500332371631,1.2269207142682557,0.4099616858237548,0.5590038314176246
R08,shape_beta_t10,shape,beta,10,intact,5.190691266876763,1.385370232678042,0.5302681992337165,0.6237547892720307
R09,color_beta_t10,color,beta,10,intact,7.353729795477925,2.127075565709014,0.2237547892720306,0.4203065134099616
R09,shape_beta_t10,shape,beta,10,intact,7.488881824176618,1.98556346364998,0.2237547892720306,0.2521072796934865
R10,color_beta_t10,color,beta,10,intact,8.739013508381596,3.103220962184595,0.2191570881226053,0.264367816091954
R10,shape_beta_t10,shape,beta,10,intact,7.008826681170491,1.9279198134971915,0.1808429118773946,0.3057471264367816
R00,color_theta_t05,color,theta,5,intact,10.6196324286414,2.196848414536123,0.453639846743295,0.0
R00,shape_theta_t05,shape,theta,5,intact,10.624275277161932,1.814678454560338,0.4199233716475096,0.0
R01,color_theta_t05,color,theta,5,intact,10.631125557271902,1.9366020091481424,0.4766283524904214,0.0
R01,shape_theta_t05,shape,theta,5,intact,10.636715864208968,2.0460838806484545,0.4475095785440613,0.0
R02,color_theta_t05,color,theta,5,intact,10.641118144757524,1.918827141119398,0.3938697318007663,0.0
R02,shape_theta_t05,shape,theta,5,intact,10.630821161944358,1.8193839048766005,0.4796934865900383,0.0
R03,color_theta_t05,color,theta,5,intact,10.655205122093587,2.0552666053664024,0.4888888888888889,0.0
R03,shape_theta_t05,shape,theta,5,intact,10.613109179580036,1.7082965322793175,0.4804597701149425,0.0
R04,color_theta_t05,color,theta,5,intact,10.641368857915804,2.047619664890333,0.4689655172413793,0.0
R04,shape_theta_t05,shape,theta,5,intact,10.645236404455655,1.9166087423113936,0.475095785440613,0.0
R05,color_theta_t05,color,theta,5,intact,10.644236707226696,2.1207957770195383,0.4835249042145594,0.0
R05,shape_theta_t05,shape,theta,5,intact,10.628510044744822,1.933776101716488,0.4796934865900383,0.0
R06,color_theta_t05,color,theta,5,intact,10.598356368155455,1.6638166799115546,0.5226053639846743,0.0
R06,shape_theta_t05,shape,theta,5,intact,10.625153249831811,1.83290190204904,0.4796934865900383,0.0
R07,color_theta_t05,color,theta,5,intact,10.606404182622535,1.840825339262023,0.4812260536398467,0.0
R07,shape_theta_t05,shape,theta,5,intact,10.624789157260905,1.8025665878508068,0.503448275862069,0.0
R08,color_theta_t05,color,theta,5,intact,10.596080465617378,1.769993293137381,0.5088122605363985,0.0
R08,shape_theta_t05,shape,theta,5,intact,10.598558881453576,1.953730957168751,0.4896551724137931,0.0
R09,color_theta_t05,color,theta,5,intact,10.629726586073575,2.038970544323236,0.4766283524904214,0.0
R09,shape_theta_t05,shape,theta,5,intact,10.619959743180376,2.0697487262899097,0.4766283524904214,0.0
R10,color_theta_t05,color,theta,5,intact,10.637085388801657,2.011519905527286,0.4827586206896552,0.0
R10,shape_theta_t05,shape,theta,5,intact,10.644642165792783,1.7635533131732677,0.4850574712643678,0.0
R00,color_beta_t10,color,beta,10,phase_mean,5.855780290904294,2.217137751974906,0.2030651340996168,0.4233716475095785
R00,shape_beta_t10,shape,beta,10,phase_mean,4.387591109037542,1.642991778107169,0.1767406273909716,0.3634276970160673
R01,color_beta_t10,color,beta,10,phase_mean,5.015966199534771,1.8857933140599208,0.253639846743295,0.3386973180076628
R01,shape_beta_t10,shape,beta,10,phase_mean,2.512135860300183,1.3042130226573792,0.1268996960486322,0.364741641337386
R02,color_beta_t10,color,beta,10,phase_mean,3.638427033175849,1.5667618891038604,0.2141779788838612,0.4769984917043741
R02,shape_beta_t10,shape,beta,10,phase_mean,1.8667922967168609,1.2231994731577047,0.2190839694656488,0.2614503816793893
R03,color_beta_t10,color,beta,10,phase_mean,5.494794268133435,1.975184163188092,0.1272030651340996,0.360919540229885
R03,shape_beta_t10,shape,beta,10,phase_mean,5.907574799170547,2.0927859916227955,0.175344563552833,0.3288667687595712
R04,color_beta_t10,color,beta,10,phase_mean,3.0286351342084776,1.3890105386047649,0.1844522968197879,0.4558303886925795
R04,shape_beta_t10,shape,beta,10,phase_mean,2.162313042758656,1.3011270407790116,0.1984732824427481,0.2854961832061068
R05,color_beta_t10,color,beta,10,phase_mean,3.087076636383048,1.436800100838989,0.1967840735068912,0.4754977029096477
R05,shape_beta_t10,shape,beta,10,phase_mean,3.729462358903557,1.476316890629355,0.1332312404287902,0.2775650842266463
R06,color_beta_t10,color,beta,10,phase_mean,5.219077509220683,1.9412993941000367,0.1731800766283525,0.3915708812260536
R06,shape_beta_t10,shape,beta,10,phase_mean,7.596795489349562,3.2722652245020853,0.1846743295019157,0.2310344827586206
R07,color_beta_t10,color,beta,10,phase_mean,8.551615883391664,4.080132294184825,0.1448275862068965,0.3586206896551724
R07,shape_beta_t10,shape,beta,10,phase_mean,8.35973382520845,3.761532032662558,0.160919540229885,0.2279693486590038
R08,color_beta_t10,color,beta,10,phase_mean,4.861352079658767,1.846602116199004,0.1808429118773946,0.3846743295019157
R08,shape_beta_t10,shape,beta,10,phase_mean,5.431429271880108,1.997468148885021,0.160919540229885,0.2478927203065134
R09,color_beta_t10,color,beta,10,phase_mean,4.54931854267538,1.769714168764317,0.2748851454823889,0.524885145482389
R09,shape_beta_t10,shape,beta,10,phase_mean,0.7272657749371353,1.049054313717294,0.6462255693024924,0.8798637260175721
R10,color_beta_t10,color,beta,10,phase_mean,7.166049530172671,3.05326143078271,0.1961685823754789,0.4114942528735632
R10,shape_beta_t10,shape,beta,10,phase_mean,1.2899379005037483,1.141428698682216,0.1960339943342776,0.4291784702549575
R00,color_theta_t05,color,theta,5,phase_mean,10.615760628284733,1.3759423371788533,0.0,0.0329501915708812
R00,shape_theta_t05,shape,theta,5,phase_mean,10.637895216445695,1.3861829603912583,0.0061302681992337,0.0091954022988505
R01,color_theta_t05,color,theta,5,phase_mean,10.642840406262192,1.3249288190845665,0.0015325670498084,0.0122605363984674
R01,shape_theta_t05,shape,theta,5,phase_mean,10.64237198022083,1.353841142483616,0.003831417624521,0.0191570881226053
R02,color_theta_t05,color,theta,5,phase_mean,10.653694335233936,1.4651344622964202,0.0061302681992337,0.0628352490421455
R02,shape_theta_t05,shape,theta,5,phase_mean,10.641318258103396,1.383237674387547,0.0,0.0076628352490421
R03,color_theta_t05,color,theta,5,phase_mean,10.632571316564826,1.5489239253487594,0.0,0.0352490421455938
R03,shape_theta_t05,shape,theta,5,phase_mean,10.642542316767516,1.289606706185993,0.0015325670498084,0.01455938697318
R04,color_theta_t05,color,theta,5,phase_mean,10.624165381259685,1.4937349304544782,0.0061302681992337,0.0291187739463601
R04,shape_theta_t05,shape,theta,5,phase_mean,10.625883095145811,1.4619743427197915,0.0015325670498084,0.0153256704980842
R05,color_theta_t05,color,theta,5,phase_mean,10.653043260400253,1.541988602470452,0.0015325670498084,0.0659003831417624
R05,shape_theta_t05,shape,theta,5,phase_mean,10.64621541491974,1.3572542361472146,0.0,0.003831417624521
R06,color_theta_t05,color,theta,5,phase_mean,10.636939404479604,1.5020175088122871,0.0053639846743295,0.118007662835249
R06,shape_theta_t05,shape,theta,5,phase_mean,10.62309163374329,1.3077393904834864,0.0015325670498084,0.0007662835249042
R07,color_theta_t05,color,theta,5,phase_mean,10.653097798027446,1.4972797382661631,0.0015325670498084,0.0559386973180076
R07,shape_theta_t05,shape,theta,5,phase_mean,10.640481773488895,1.37248559658319,0.0,0.0114942528735632
R08,color_theta_t05,color,theta,5,phase_mean,10.64048598283323,1.4734399844486683,0.0022988505747126,0.0314176245210727
R08,shape_theta_t05,shape,theta,5,phase_mean,10.66651207718315,1.311651025664118,0.0061302681992337,0.0045977011494252
R09,color_theta_t05,color,theta,5,phase_mean,10.6456042739944,1.4401858637695206,0.0030651340996168,0.0436781609195402
R09,shape_theta_t05,shape,theta,5,phase_mean,10.646012174265802,1.3435436049100242,0.0030651340996168,0.0022988505747126
R10,color_theta_t05,color,theta,5,phase_mean,10.656186020701783,1.4708007357641175,0.0030651340996168,0.0206896551724137
R10,shape_theta_t05,shape,theta,5,phase_mean,10.643472620692236,1.359650995835738,0.0,0.0091954022988505
R00,color_beta_t10,color,beta,10,release_mean,5.6829170258494806,2.142255584059136,0.1954022988505747,0.4521072796934866
R00,shape_beta_t10,shape,beta,10,release_mean,3.303975587912295,1.5834509636792986,0.1674311926605504,0.2844036697247706
R01,color_beta_t10,color,beta,10,release_mean,2.73405700126491,1.3801564142067673,0.2328666175386883,0.5305821665438467
R01,shape_beta_t10,shape,beta,10,release_mean,4.087980094021747,1.7254740288296864,0.1486590038314176,0.2727969348659004
R02,color_beta_t10,color,beta,10,release_mean,5.035249376498857,1.9522033010059965,0.2436781609195402,0.4436781609195402
R02,shape_beta_t10,shape,beta,10,release_mean,3.4885488473878423,1.5031443064933976,0.2544061302681992,0.4812260536398467
R03,color_beta_t10,color,beta,10,release_mean,4.7627935808676325,1.8716233405350449,0.2513409961685823,0.4471264367816092
R03,shape_beta_t10,shape,beta,10,release_mean,3.736621416061314,1.553831311418605,0.1900383141762452,0.1816091954022988
R04,color_beta_t10,color,beta,10,release_mean,6.555505485897844,2.726639470981186,0.1662835249042145,0.3674329501915709
R04,shape_beta_t10,shape,beta,10,release_mean,1.9746675541139544,1.236061311117126,0.1332398316970547,0.2966339410939691
R05,color_beta_t10,color,beta,10,release_mean,2.917312729057564,1.4982326722667223,0.2315939957112223,0.5014295925661186
R05,shape_beta_t10,shape,beta,10,release_mean,2.291253574847901,1.2517680334028476,0.0858010630220197,0.3082763857251329
R06,color_beta_t10,color,beta,10,release_mean,3.7949042016465855,1.6157100381942822,0.2528387585162756,0.5071915215745647
R06,shape_beta_t10,shape,beta,10,release_mean,1.0980593352094865,1.1301103541756012,0.4336890243902439,0.743140243902439
R07,color_beta_t10,color,beta,10,release_mean,8.364643753475264,3.800724379952846,0.1839080459770115,0.3616858237547892
R07,shape_beta_t10,shape,beta,10,release_mean,5.819640788812245,2.214507723200465,0.2674329501915709,0.2559386973180076
R08,color_beta_t10,color,beta,10,release_mean,4.258901735620062,1.725267779291738,0.1524904214559387,0.3455938697318008
R08,shape_beta_t10,shape,beta,10,release_mean,1.997590914629908,1.2628892405205328,0.2044609665427509,0.4695167286245353
R09,color_beta_t10,color,beta,10,release_mean,2.142782218147504,1.2336424750595276,0.2245210727969348,0.5287356321839081
R09,shape_beta_t10,shape,beta,10,release_mean,1.495222014291394,1.149403074224027,0.3640474844544941,0.6953080836630865
R10,color_beta_t10,color,beta,10,release_mean,11.641207453406842,13.309622419979709,0.1432950191570881,0.2172413793103448
R10,shape_beta_t10,shape,beta,10,release_mean,11.637199677681895,12.31529851766247,0.178544061302682,0.1954022988505747
R00,color_theta_t05,color,theta,5,release_mean,10.632270356878983,1.4411776473568296,0.0045977011494252,0.0283524904214559
R00,shape_theta_t05,shape,theta,5,release_mean,10.627969971252302,1.5718065156502443,0.0061302681992337,0.0260536398467432
R01,color_theta_t05,color,theta,5,release_mean,10.651492541491578,1.5372465177522447,0.0022988505747126,0.0475095785440613
R01,shape_theta_t05,shape,theta,5,release_mean,10.65584907199674,1.3427810916814145,0.0030651340996168,0.0091954022988505
R02,color_theta_t05,color,theta,5,release_mean,10.649438907755368,1.4127672996048464,0.0015325670498084,0.0268199233716475
R02,shape_theta_t05,shape,theta,5,release_mean,10.63427120490426,1.3781810678164124,0.0015325670498084,0.003831417624521
R03,color_theta_t05,color,theta,5,release_mean,10.626287093903072,1.4158818170313945,0.0030651340996168,0.0436781609195402
R03,shape_theta_t05,shape,theta,5,release_mean,10.640336049034737,1.237233684779535,0.0022988505747126,0.0076628352490421
R04,color_theta_t05,color,theta,5,release_mean,10.651717403219696,1.3639649458788157,0.0015325670498084,0.0191570881226053
R04,shape_theta_t05,shape,theta,5,release_mean,10.644259252508087,1.3113514726771789,0.0030651340996168,0.0045977011494252
R05,color_theta_t05,color,theta,5,release_mean,10.640593914031824,1.581069132962439,0.0015325670498084,0.0927203065134099
R05,shape_theta_t05,shape,theta,5,release_mean,10.654559009207071,1.3826985291836251,0.0,0.0383141762452107
R06,color_theta_t05,color,theta,5,release_mean,10.642518061701956,1.4689681805826649,0.0022988505747126,0.01455938697318
R06,shape_theta_t05,shape,theta,5,release_mean,10.644193108393798,1.3645289993881773,0.0045977011494252,0.0007662835249042
R07,color_theta_t05,color,theta,5,release_mean,10.640296527916377,1.5500794063633514,0.0015325670498084,0.057471264367816
R07,shape_theta_t05,shape,theta,5,release_mean,10.639020594550011,1.4305867138507715,0.0030651340996168,0.0199233716475095
R08,color_theta_t05,color,theta,5,release_mean,10.6279867544588,1.5436081801778354,0.003831417624521,0.0590038314176245
R08,shape_theta_t05,shape,theta,5,release_mean,10.645013823520545,1.3935289657329788,0.0015325670498084,0.010727969348659
R09,color_theta_t05,color,theta,5,release_mean,10.625805429126167,1.6048434615073384,0.0045977011494252,0.0628352490421455
R09,shape_theta_t05,shape,theta,5,release_mean,10.64756822610834,1.3147288744347034,0.0022988505747126,0.0030651340996168
R10,color_theta_t05,color,theta,5,release_mean,10.62862486338624,1.2256315085905023,0.0061302681992337,0.0735632183908046
R10,shape_theta_t05,shape,theta,5,release_mean,10.599604092456351,1.2103829732513185,0.0237547892720306,0.057471264367816
R00,color_beta_t10,color,beta,10,aperiodic,11.520918253097625,12.41529188087261,0.2245210727969348,0.2812260536398467
R00,shape_beta_t10,shape,beta,10,aperiodic,11.205550519971016,9.940776380922786,0.1885057471264367,0.281992337164751
R01,color_beta_t10,color,beta,10,aperiodic,11.53509025869797,11.956853719880248,0.1862068965517241,0.3233716475095785
R01,shape_beta_t10,shape,beta,10,aperiodic,10.643453131507249,9.290852397180783,0.2122605363984674,0.2406130268199233
R02,color_beta_t10,color,beta,10,aperiodic,11.235627283999431,11.223048251321362,0.182375478927203,0.3593869731800766
R02,shape_beta_t10,shape,beta,10,aperiodic,11.26808493168312,10.505187816463476,0.1524904214559387,0.250191570881226
R03,color_beta_t10,color,beta,10,aperiodic,11.508750352781952,11.208906793136574,0.1969348659003831,0.2789272030651341
R03,shape_beta_t10,shape,beta,10,aperiodic,11.441237068924412,9.204797849446075,0.2689655172413793,0.2383141762452107
R04,color_beta_t10,color,beta,10,aperiodic,11.44970457891551,10.672402562431364,0.167816091954023,0.3065134099616858
R04,shape_beta_t10,shape,beta,10,aperiodic,10.049658409537574,9.572708075475958,0.1739463601532567,0.2582375478927203
R05,color_beta_t10,color,beta,10,aperiodic,11.380726534380502,12.406290899906653,0.2045977011494253,0.2996168582375479
R05,shape_beta_t10,shape,beta,10,aperiodic,11.33001630088553,9.205177026526211,0.1570881226053639,0.2160919540229885
R06,color_beta_t10,color,beta,10,aperiodic,11.105278150976602,10.88278097712908,0.182375478927203,0.30727969348659
R06,shape_beta_t10,shape,beta,10,aperiodic,10.862618186227902,9.877392463761188,0.1946360153256705,0.2532567049808429
R07,color_beta_t10,color,beta,10,aperiodic,11.304097407994126,11.75751076201798,0.1524904214559387,0.2800766283524904
R07,shape_beta_t10,shape,beta,10,aperiodic,10.778364060502078,10.155199132029844,0.1647509578544061,0.2363984674329502
R08,color_beta_t10,color,beta,10,aperiodic,11.236119062939578,9.871552951614936,0.1708812260536398,0.3226053639846743
R08,shape_beta_t10,shape,beta,10,aperiodic,11.190609729661048,11.60907917792984,0.2015325670498084,0.2839080459770114
R09,color_beta_t10,color,beta,10,aperiodic,11.50035662382683,12.706111506593356,0.1877394636015325,0.264367816091954
R09,shape_beta_t10,shape,beta,10,aperiodic,11.20912499281329,10.334091930301163,0.2,0.2747126436781609
R10,color_beta_t10,color,beta,10,aperiodic,11.427585103124583,11.541279687306403,0.1616858237547892,0.2904214559386973
R10,shape_beta_t10,shape,beta,10,aperiodic,10.757823769589503,9.898916443853842,0.1463601532567049,0.2915708812260536
R00,color_theta_t05,color,theta,5,aperiodic,11.641913114056653,15.867281412464331,0.3011494252873563,0.2727969348659004
R00,shape_theta_t05,shape,theta,5,aperiodic,11.631637077482928,16.565281195890172,0.2796934865900383,0.2478927203065134
R01,color_theta_t05,color,theta,5,aperiodic,11.640664674605963,12.964419940746316,0.2911877394636015,0.2938697318007663
R01,shape_theta_t05,shape,theta,5,aperiodic,11.64794223844261,14.06758324847157,0.2521072796934865,0.2310344827586206
R02,color_theta_t05,color,theta,5,aperiodic,11.620723634466174,17.465521920301168,0.2620689655172414,0.3011494252873563
R02,shape_theta_t05,shape,theta,5,aperiodic,11.631284998759046,18.58318034115895,0.2781609195402298,0.182375478927203
R03,color_theta_t05,color,theta,5,aperiodic,11.649531936139317,13.911987529775404,0.2827586206896552,0.3168582375478927
R03,shape_theta_t05,shape,theta,5,aperiodic,11.64811468628996,12.936176271559171,0.2160919540229885,0.1961685823754789
R04,color_theta_t05,color,theta,5,aperiodic,11.642470895282855,15.217628525751843,0.2122605363984674,0.2187739463601532
R04,shape_theta_t05,shape,theta,5,aperiodic,11.616994389206209,18.40895748870096,0.2904214559386973,0.2068965517241379
R05,color_theta_t05,color,theta,5,aperiodic,11.647458426454923,13.121102261335253,0.2927203065134099,0.3068965517241379
R05,shape_theta_t05,shape,theta,5,aperiodic,11.64880694972577,13.681568967904418,0.2835249042145594,0.2693486590038314
R06,color_theta_t05,color,theta,5,aperiodic,11.64434121947238,13.924046176589991,0.2496171516079632,0.284073506891271
R06,shape_theta_t05,shape,theta,5,aperiodic,11.62718586781092,16.648063377627743,0.2521072796934865,0.281992337164751
R07,color_theta_t05,color,theta,5,aperiodic,11.623989992827632,18.37229057521024,0.2260536398467433,0.2731800766283525
R07,shape_theta_t05,shape,theta,5,aperiodic,11.642710424329472,12.905204550311842,0.271264367816092,0.228735632183908
R08,color_theta_t05,color,theta,5,aperiodic,11.644583668163378,13.752716660530243,0.2835249042145594,0.353639846743295
R08,shape_theta_t05,shape,theta,5,aperiodic,11.64423656662311,13.443674667990631,0.2390804597701149,0.1919540229885057
R09,color_theta_t05,color,theta,5,aperiodic,11.63266495951121,16.097226552146154,0.2168582375478927,0.2911877394636015
R09,shape_theta_t05,shape,theta,5,aperiodic,11.645137731051562,14.066107363001326,0.2649310872894334,0.1787901990811638
R10,color_theta_t05,color,theta,5,aperiodic,11.55884822274398,16.72422562422663,0.3854406130268199,0.3766283524904215
R10,shape_theta_t05,shape,theta,5,aperiodic,11.639760715564352,13.587535326427815,0.2498084291187739,0.1865900383141762


==> anc/source_data/figure3c_relation_changes.csv <==
relation,metric,intact_mean,aperiodic_mean,delta_mean,same_direction_networks
Delta-to-Delta,CKA,0.921923363930069,0.6406277835276947,-0.2812955804023742,11
Delta-to-Delta,NMI,0.9031191861345996,0.3643288798143452,-0.5387903063202543,11
Delta-to-Delta,Fusion,0.1429956126925823,0.4430345697563327,0.3000389570637504,11
Delta-to-Delta,Fragmentation,0.041044049308512,0.2762983369043975,0.2352542875958853,11
Theta-to-Theta,CKA,0.9541172604326298,0.6512749569059887,-0.3028423035266412,11
Theta-to-Theta,NMI,0.8298237606202825,0.2650312720372188,-0.5647924885830635,11
Theta-to-Theta,Fusion,0.254440641492983,0.8483457161143111,0.593905074621328,11
Theta-to-Theta,Fragmentation,0.0560564320894898,0.3632096910333824,0.3071532589438925,11
Delta-to-Theta,CKA,0.3093803271992836,0.7913921893268782,0.4820118621275945,11
Delta-to-Theta,NMI,0.7666274263234403,0.3876549646599706,-0.3789724616634695,11
Delta-to-Theta,Fusion,0.2079101390396155,0.4461928745675301,0.2382827355279146,11
Delta-to-Theta,Fragmentation,0.2619398762649451,0.310376492194674,0.0484366159297288,11


==> anc/source_data/figure3d_persistence_network_values.csv <==
relation,metric,network,condition,value
Delta-to-Delta,State persistence,R00,intact,0.7404836170624732
Delta-to-Delta,State persistence,R00,aperiodic,0.1292071211836016
Delta-to-Delta,State persistence,R01,intact,0.7345164966578568
Delta-to-Delta,State persistence,R01,aperiodic,0.1338438089983593
Delta-to-Delta,State persistence,R02,intact,0.7398101415294854
Delta-to-Delta,State persistence,R02,aperiodic,0.1501754340153764
Delta-to-Delta,State persistence,R03,intact,0.7394699940483591
Delta-to-Delta,State persistence,R03,aperiodic,0.1187987981724641
Delta-to-Delta,State persistence,R04,intact,0.7467161469154466
Delta-to-Delta,State persistence,R04,aperiodic,0.1276074209522074
Delta-to-Delta,State persistence,R05,intact,0.735833958430867
Delta-to-Delta,State persistence,R05,aperiodic,0.1323239431998403
Delta-to-Delta,State persistence,R06,intact,0.736233486403078
Delta-to-Delta,State persistence,R06,aperiodic,0.1544588351794021
Delta-to-Delta,State persistence,R07,intact,0.7437899916126343
Delta-to-Delta,State persistence,R07,aperiodic,0.1556388285920144
Delta-to-Delta,State persistence,R08,intact,0.7391360164357373
Delta-to-Delta,State persistence,R08,aperiodic,0.126872384042687
Delta-to-Delta,State persistence,R09,intact,0.7401277631319408
Delta-to-Delta,State persistence,R09,aperiodic,0.1561802686110656
Delta-to-Delta,State persistence,R10,intact,0.7389126766860252
Delta-to-Delta,State persistence,R10,aperiodic,0.1233793428192347
Delta-to-Theta,State persistence,R00,intact,0.592464818566199
Delta-to-Theta,State persistence,R00,aperiodic,0.080261055626073
Delta-to-Theta,State persistence,R01,intact,0.5777087148547714
Delta-to-Theta,State persistence,R01,aperiodic,0.0874713222234923
Delta-to-Theta,State persistence,R02,intact,0.5725677896312411
Delta-to-Theta,State persistence,R02,aperiodic,0.089756069577066
Delta-to-Theta,State persistence,R03,intact,0.5642118945850709
Delta-to-Theta,State persistence,R03,aperiodic,0.0899310670260817
Delta-to-Theta,State persistence,R04,intact,0.5821144203483387
Delta-to-Theta,State persistence,R04,aperiodic,0.0892629235489115
Delta-to-Theta,State persistence,R05,intact,0.572041529481685
Delta-to-Theta,State persistence,R05,aperiodic,0.0870201326368131
Delta-to-Theta,State persistence,R06,intact,0.5675708835817117
Delta-to-Theta,State persistence,R06,aperiodic,0.0944737584432055
Delta-to-Theta,State persistence,R07,intact,0.5972917827661508
Delta-to-Theta,State persistence,R07,aperiodic,0.093135254769144
Delta-to-Theta,State persistence,R08,intact,0.574969159105041
Delta-to-Theta,State persistence,R08,aperiodic,0.095483380785767
Delta-to-Theta,State persistence,R09,intact,0.5591795405056257
Delta-to-Theta,State persistence,R09,aperiodic,0.1001869948600243
Delta-to-Theta,State persistence,R10,intact,0.5877745317017082
Delta-to-Theta,State persistence,R10,aperiodic,0.0957313517037677
Theta-to-Theta,State persistence,R00,intact,0.4206430191155818
Theta-to-Theta,State persistence,R00,aperiodic,0.0464804699496998
Theta-to-Theta,State persistence,R01,intact,0.4201957626319088
Theta-to-Theta,State persistence,R01,aperiodic,0.0434367634668529
Theta-to-Theta,State persistence,R02,intact,0.4131538686189823
Theta-to-Theta,State persistence,R02,aperiodic,0.0407105489519831
Theta-to-Theta,State persistence,R03,intact,0.4249305421700236
Theta-to-Theta,State persistence,R03,aperiodic,0.0395555054592876
Theta-to-Theta,State persistence,R04,intact,0.4125970747645713
Theta-to-Theta,State persistence,R04,aperiodic,0.0465951013460314
Theta-to-Theta,State persistence,R05,intact,0.4135054394975833
Theta-to-Theta,State persistence,R05,aperiodic,0.0443621974208156
Theta-to-Theta,State persistence,R06,intact,0.4067506971155721
Theta-to-Theta,State persistence,R06,aperiodic,0.0460367300290537
Theta-to-Theta,State persistence,R07,intact,0.4288143250253278
Theta-to-Theta,State persistence,R07,aperiodic,0.0437227288106005
Theta-to-Theta,State persistence,R08,intact,0.4031525722766672
Theta-to-Theta,State persistence,R08,aperiodic,0.0452754962300887
Theta-to-Theta,State persistence,R09,intact,0.3997780130337722
Theta-to-Theta,State persistence,R09,aperiodic,0.0419107005821773
Theta-to-Theta,State persistence,R10,intact,0.4113377136213499
Theta-to-Theta,State persistence,R10,aperiodic,0.0428032878564384


==> anc/source_data/figure5a_persistence_network_values.csv <==
graph,cycle,network,condition,persistence,delayed_CKA
shape_color_alpha_to_theta,1,R00,intact,0.3024908805669826,-0.0001126989448458
shape_color_alpha_to_theta,1,R00,aperiodic,0.0367557550254328,0.0026275319217337
shape_color_alpha_to_theta,1,R01,intact,0.3120775630723734,0.0018478094851789
shape_color_alpha_to_theta,1,R01,aperiodic,0.0336436277780287,0.0020672388067538
shape_color_alpha_to_theta,1,R02,intact,0.297732091989422,0.000837650335342
shape_color_alpha_to_theta,1,R02,aperiodic,0.0347310395470549,0.0019413283711735
shape_color_alpha_to_theta,1,R03,intact,0.2988430066785253,0.0008088609246332
shape_color_alpha_to_theta,1,R03,aperiodic,0.0385395513156335,0.0033958217797845
shape_color_alpha_to_theta,1,R04,intact,0.2898687497820638,0.0007073946783223
shape_color_alpha_to_theta,1,R04,aperiodic,0.0316150959171935,0.0017858938936868
shape_color_alpha_to_theta,1,R05,intact,0.3021404271243247,-0.0001757436333202
shape_color_alpha_to_theta,1,R05,aperiodic,0.0357675063735799,0.0021709083142037
shape_color_alpha_to_theta,1,R06,intact,0.3127183502802253,0.0017628212294152
shape_color_alpha_to_theta,1,R06,aperiodic,0.0394974354410201,0.0021493768499318
shape_color_alpha_to_theta,1,R07,intact,0.2797028949855767,0.0020776431686384
shape_color_alpha_to_theta,1,R07,aperiodic,0.0310439080708037,0.0022202026276568
shape_color_alpha_to_theta,1,R08,intact,0.2898917732428466,0.0025182365900053
shape_color_alpha_to_theta,1,R08,aperiodic,0.0357824275637037,0.003025048312334
shape_color_alpha_to_theta,1,R09,intact,0.2963780483236734,0.0008582272875449
shape_color_alpha_to_theta,1,R09,aperiodic,0.0338227349354494,0.0009747733417491
shape_color_alpha_to_theta,1,R10,intact,0.3181483861502465,0.0003765548303203
shape_color_alpha_to_theta,1,R10,aperiodic,0.031275502120928,0.0019798457121549
shape_color_alpha_to_theta,2,R00,intact,0.2981801530719871,2.9484033688390447e-05
shape_color_alpha_to_theta,2,R00,aperiodic,0.031634489048868,0.0017047084213743
shape_color_alpha_to_theta,2,R01,intact,0.307698944687492,0.001755836845402
shape_color_alpha_to_theta,2,R01,aperiodic,0.0268802307949318,0.0010014830978137
shape_color_alpha_to_theta,2,R02,intact,0.2934145975601188,0.0005761026719422
shape_color_alpha_to_theta,2,R02,aperiodic,0.0244927013604895,0.0017250202124103
shape_color_alpha_to_theta,2,R03,intact,0.2934139594798188,0.000233860231566
shape_color_alpha_to_theta,2,R03,aperiodic,0.0304101279804341,0.0025830509846867
shape_color_alpha_to_theta,2,R04,intact,0.2861228821560793,-0.0002030615946025
shape_color_alpha_to_theta,2,R04,aperiodic,0.0297871308193733,0.0010623833828259
shape_color_alpha_to_theta,2,R05,intact,0.2978718461987326,-0.000396507266728
shape_color_alpha_to_theta,2,R05,aperiodic,0.0289281802557433,0.0006925998977418
shape_color_alpha_to_theta,2,R06,intact,0.3085807999462407,0.0016212381393487
shape_color_alpha_to_theta,2,R06,aperiodic,0.0307293686633718,0.0011969220640875
shape_color_alpha_to_theta,2,R07,intact,0.2749778399386314,0.0017556137484615
shape_color_alpha_to_theta,2,R07,aperiodic,0.0265345663786515,0.0014664583660251
shape_color_alpha_to_theta,2,R08,intact,0.2845367697532115,0.0015021482633991
shape_color_alpha_to_theta,2,R08,aperiodic,0.0306722250127584,0.0012853274708289
shape_color_alpha_to_theta,2,R09,intact,0.2929842754511131,0.0003885939535904
shape_color_alpha_to_theta,2,R09,aperiodic,0.0282053344337981,0.0008268235102246
shape_color_alpha_to_theta,2,R10,intact,0.3129079519383619,7.334853692804523e-05
shape_color_alpha_to_theta,2,R10,aperiodic,0.023874270312904,0.0011053068524555
shape_color_alpha_to_theta,3,R00,intact,0.2919234738647603,-0.0001708460150561
shape_color_alpha_to_theta,3,R00,aperiodic,0.0229897869066128,0.0014274317285862
shape_color_alpha_to_theta,3,R01,intact,0.3026487117106876,0.0022177941788699
shape_color_alpha_to_theta,3,R01,aperiodic,0.0235559838728742,0.0019805588684538
shape_color_alpha_to_theta,3,R02,intact,0.2879992901423618,0.0004529234290738
shape_color_alpha_to_theta,3,R02,aperiodic,0.0201619736326146,0.0017494112030036
shape_color_alpha_to_theta,3,R03,intact,0.2879690096160763,0.00073997565701
shape_color_alpha_to_theta,3,R03,aperiodic,0.019842246300097,0.0023756557017627
shape_color_alpha_to_theta,3,R04,intact,0.2798644350752973,-0.0002180766221368
shape_color_alpha_to_theta,3,R04,aperiodic,0.0192403706172394,0.0010796246328061
shape_color_alpha_to_theta,3,R05,intact,0.2922647992123713,-0.0003789272501556
shape_color_alpha_to_theta,3,R05,aperiodic,0.0200132398936612,0.0014010978855035
shape_color_alpha_to_theta,3,R06,intact,0.3043878227752391,0.001843568852334
shape_color_alpha_to_theta,3,R06,aperiodic,0.022413929250614,0.0019253027449742
shape_color_alpha_to_theta,3,R07,intact,0.2695449222236994,0.0016856712151302
shape_color_alpha_to_theta,3,R07,aperiodic,0.017555158276896,0.0019548558211543
shape_color_alpha_to_theta,3,R08,intact,0.2796032356824978,0.0017937082532484
shape_color_alpha_to_theta,3,R08,aperiodic,0.0193572454259641,0.0012717050973327
shape_color_alpha_to_theta,3,R09,intact,0.287390210555994,0.0004824761992727
shape_color_alpha_to_theta,3,R09,aperiodic,0.0217176221465781,0.0008687424224375
shape_color_alpha_to_theta,3,R10,intact,0.3084593944715597,0.0002142300178638
shape_color_alpha_to_theta,3,R10,aperiodic,0.0146904844476795,0.0012197041610965
shape_color_alpha_to_theta,4,R00,intact,0.2910652899746059,-0.0004553289470175
shape_color_alpha_to_theta,4,R00,aperiodic,0.0138983694093424,0.0010312557189659
shape_color_alpha_to_theta,4,R01,intact,0.3010497077498722,0.0016639635263251
shape_color_alpha_to_theta,4,R01,aperiodic,0.0124001384855097,0.0001981409454817
shape_color_alpha_to_theta,4,R02,intact,0.2861766310567671,0.0004207988167742
shape_color_alpha_to_theta,4,R02,aperiodic,0.0089165251874687,0.0008274173952841
shape_color_alpha_to_theta,4,R03,intact,0.2865448537404024,0.0003403610082569
shape_color_alpha_to_theta,4,R03,aperiodic,0.0140036224134001,0.0007062614952348
shape_color_alpha_to_theta,4,R04,intact,0.2789388682864797,-4.539168343249396e-05
shape_color_alpha_to_theta,4,R04,aperiodic,0.0136421449335119,0.0004770734748914
shape_color_alpha_to_theta,4,R05,intact,0.2916612307858283,-0.0007576712947825
shape_color_alpha_to_theta,4,R05,aperiodic,0.0113141077481657,0.0009355633013271
shape_color_alpha_to_theta,4,R06,intact,0.3019555963150708,0.0015105037797283
shape_color_alpha_to_theta,4,R06,aperiodic,0.0137140249923726,7.987524972409213e-05
shape_color_alpha_to_theta,4,R07,intact,0.267620257850701,0.0015996689390623
shape_color_alpha_to_theta,4,R07,aperiodic,0.0101655920483425,0.0005227995463935
shape_color_alpha_to_theta,4,R08,intact,0.2778006359970738,0.0015722620492169
shape_color_alpha_to_theta,4,R08,aperiodic,0.0118543763134587,0.0007145986827303
shape_color_alpha_to_theta,4,R09,intact,0.2845335588160881,9.12323678608324e-05
shape_color_alpha_to_theta,4,R09,aperiodic,0.0122751684353357,0.0002997783413815
shape_color_alpha_to_theta,4,R10,intact,0.3056013539032098,-0.0001492597038081
shape_color_alpha_to_theta,4,R10,aperiodic,0.0094199123173739,0.0001120627097171


==> anc/source_data/figure5b_correlation_network_values.csv <==
graph,condition,cycle,network,metric,rho
shape_color_beta_to_beta,intact,1,R00,Persistence,0.8818926974664677
shape_color_beta_to_beta,intact,1,R01,Persistence,0.9099512261211216
shape_color_beta_to_beta,intact,1,R02,Persistence,0.8881858826717244
shape_color_beta_to_beta,intact,1,R03,Persistence,0.9092805852865464
shape_color_beta_to_beta,intact,1,R04,Persistence,0.8967145373255655
shape_color_beta_to_beta,intact,1,R05,Persistence,0.9572347920335996
shape_color_beta_to_beta,intact,1,R06,Persistence,0.829989161360249
shape_color_beta_to_beta,intact,1,R07,Persistence,0.9129724969516324
shape_color_beta_to_beta,intact,1,R08,Persistence,0.9212234114618612
shape_color_beta_to_beta,intact,1,R09,Persistence,0.9317843110689604
shape_color_beta_to_beta,intact,1,R10,Persistence,0.9247459693808424
shape_color_beta_to_beta,intact,2,R00,Persistence,0.8146524861129926
shape_color_beta_to_beta,intact,2,R01,Persistence,0.865851510635415
shape_color_beta_to_beta,intact,2,R02,Persistence,0.8698211624441131
shape_color_beta_to_beta,intact,2,R03,Persistence,0.8796098089689741
shape_color_beta_to_beta,intact,2,R04,Persistence,0.8904823194689064
shape_color_beta_to_beta,intact,2,R05,Persistence,0.9130063677008532
shape_color_beta_to_beta,intact,2,R06,Persistence,0.8212640563609265
shape_color_beta_to_beta,intact,2,R07,Persistence,0.8956306733504944
shape_color_beta_to_beta,intact,2,R08,Persistence,0.9063541525538544
shape_color_beta_to_beta,intact,2,R09,Persistence,0.9117328275301446
shape_color_beta_to_beta,intact,2,R10,Persistence,0.9041119089554258
shape_color_beta_to_beta,intact,3,R00,Persistence,0.7534006232217855
shape_color_beta_to_beta,intact,3,R01,Persistence,0.8359165424739192
shape_color_beta_to_beta,intact,3,R02,Persistence,0.8520119225037255
shape_color_beta_to_beta,intact,3,R03,Persistence,0.8311068960845411
shape_color_beta_to_beta,intact,3,R04,Persistence,0.8900216772795012
shape_color_beta_to_beta,intact,3,R05,Persistence,0.8768459558325429
shape_color_beta_to_beta,intact,3,R06,Persistence,0.8332001083863971
shape_color_beta_to_beta,intact,3,R07,Persistence,0.8699905161902178
shape_color_beta_to_beta,intact,3,R08,Persistence,0.8659192521338569
shape_color_beta_to_beta,intact,3,R09,Persistence,0.9262362823465652
shape_color_beta_to_beta,intact,3,R10,Persistence,0.8872578241430698
shape_color_beta_to_beta,intact,4,R00,Persistence,0.6802804498035495
shape_color_beta_to_beta,intact,4,R01,Persistence,0.7487874271778889
shape_color_beta_to_beta,intact,4,R02,Persistence,0.7931852052567401
shape_color_beta_to_beta,intact,4,R03,Persistence,0.7851239669421486
shape_color_beta_to_beta,intact,4,R04,Persistence,0.8207627692724561
shape_color_beta_to_beta,intact,4,R05,Persistence,0.7951022896626472
shape_color_beta_to_beta,intact,4,R06,Persistence,0.814036038477171
shape_color_beta_to_beta,intact,4,R07,Persistence,0.7993971006638665
shape_color_beta_to_beta,intact,4,R08,Persistence,0.8250372578241428
shape_color_beta_to_beta,intact,4,R09,Persistence,0.9069435035902992
shape_color_beta_to_beta,intact,4,R10,Persistence,0.8170437610079933
shape_color_beta_to_beta,aperiodic,1,R00,Persistence,-0.4226665130995047
shape_color_beta_to_beta,aperiodic,1,R01,Persistence,-0.3555666967025968
shape_color_beta_to_beta,aperiodic,1,R02,Persistence,-0.4453184281842819
shape_color_beta_to_beta,aperiodic,1,R03,Persistence,-0.4185339067314721
shape_color_beta_to_beta,aperiodic,1,R04,Persistence,-0.3990975487472729
shape_color_beta_to_beta,aperiodic,1,R05,Persistence,-0.3925490989408806
shape_color_beta_to_beta,aperiodic,1,R06,Persistence,-0.3820121951219512
shape_color_beta_to_beta,aperiodic,1,R07,Persistence,-0.4145433850673037
shape_color_beta_to_beta,aperiodic,1,R08,Persistence,-0.4932740742748162
shape_color_beta_to_beta,aperiodic,1,R09,Persistence,-0.4408563193195177
shape_color_beta_to_beta,aperiodic,1,R10,Persistence,-0.4328319783197832
shape_color_beta_to_beta,aperiodic,2,R00,Persistence,-0.5224529435274873
shape_color_beta_to_beta,aperiodic,2,R01,Persistence,-0.5365522055033646
shape_color_beta_to_beta,aperiodic,2,R02,Persistence,-0.5077051927280561
shape_color_beta_to_beta,aperiodic,2,R03,Persistence,-0.5440102154474411
shape_color_beta_to_beta,aperiodic,2,R04,Persistence,-0.529783045723558
shape_color_beta_to_beta,aperiodic,2,R05,Persistence,-0.5268107824184505
shape_color_beta_to_beta,aperiodic,2,R06,Persistence,-0.5249332185812218
shape_color_beta_to_beta,aperiodic,2,R07,Persistence,-0.469596483566439
shape_color_beta_to_beta,aperiodic,2,R08,Persistence,-0.5540663914125522
shape_color_beta_to_beta,aperiodic,2,R09,Persistence,-0.5501006217232103
shape_color_beta_to_beta,aperiodic,2,R10,Persistence,-0.4975038794273324
shape_color_beta_to_beta,aperiodic,3,R00,Persistence,-0.5021368609335048
shape_color_beta_to_beta,aperiodic,3,R01,Persistence,-0.5488637566759816
shape_color_beta_to_beta,aperiodic,3,R02,Persistence,-0.4886437472819375
shape_color_beta_to_beta,aperiodic,3,R03,Persistence,-0.5636811674035513
shape_color_beta_to_beta,aperiodic,3,R04,Persistence,-0.4551969128014738
shape_color_beta_to_beta,aperiodic,3,R05,Persistence,-0.5194848138098201
shape_color_beta_to_beta,aperiodic,3,R06,Persistence,-0.4680338962469874
shape_color_beta_to_beta,aperiodic,3,R07,Persistence,-0.5541277389222691
shape_color_beta_to_beta,aperiodic,3,R08,Persistence,-0.5561603816777959
shape_color_beta_to_beta,aperiodic,3,R09,Persistence,-0.5423690308729855
shape_color_beta_to_beta,aperiodic,3,R10,Persistence,-0.4855968902174298
shape_color_beta_to_beta,aperiodic,4,R00,Persistence,-0.5869584570316803
shape_color_beta_to_beta,aperiodic,4,R01,Persistence,-0.5464522227266594
shape_color_beta_to_beta,aperiodic,4,R02,Persistence,-0.5126947057371121
shape_color_beta_to_beta,aperiodic,4,R03,Persistence,-0.50819458112955
shape_color_beta_to_beta,aperiodic,4,R04,Persistence,-0.5516296269828159
shape_color_beta_to_beta,aperiodic,4,R05,Persistence,-0.5248803068451705
shape_color_beta_to_beta,aperiodic,4,R06,Persistence,-0.5492505267296516
shape_color_beta_to_beta,aperiodic,4,R07,Persistence,-0.4968697364342364
shape_color_beta_to_beta,aperiodic,4,R08,Persistence,-0.6141330170867063
shape_color_beta_to_beta,aperiodic,4,R09,Persistence,-0.5111877041374534
shape_color_beta_to_beta,aperiodic,4,R10,Persistence,-0.5055469204701549


==> anc/source_data/figure5c_persistence_surface.csv <==
source_tnorm,target_tnorm,target_state_CKA_excess_intact,target_state_CKA_excess_aperiodic,difference
0,0,0.346684385339155,-0.0794506334159077,0.4261350187550628
0,1,0.4100761740010892,0.0705242577416122,0.339551916259477
0,2,0.451434806856488,0.0557530154567348,0.3956817913997532
0,3,0.4949136698063093,0.0529325730673918,0.4419810967389174
0,4,0.5368717120861027,0.0925608893688386,0.4443108227172641
0,5,0.5771201663981657,0.1252171551500358,0.4519030112481298
0,6,0.5954596893302488,0.1028315474905654,0.4926281418396834
0,7,0.6099001014251383,0.1054614991288703,0.504438602296268
0,8,0.6187002886038062,0.0755625578826786,0.5431377307211276
0,9,0.625566014654304,0.046142920956399,0.5794230936979049
0,10,0.6342538655368266,0.0351735451848873,0.5990803203519393
1,0,0.4351172824490486,0.001456005456694,0.4336612769923545
1,1,0.4888796994258875,0.0353685600682138,0.4535111393576737
1,2,0.5211657619857998,0.1077624009017223,0.4134033610840774
1,3,0.5572784296711853,0.1259236624077991,0.4313547672633862
1,4,0.5824494388780843,0.1472810314226146,0.4351684074554697
1,5,0.5996722704982825,0.1777841887479148,0.4218880817503677
1,6,0.6101919907727229,0.1916855607298071,0.4185064300429157
1,7,0.6244132380601428,0.1978195156530623,0.4265937224070805
1,8,0.626817056638281,0.0715612234963104,0.5552558331419706
1,9,0.6275466998028482,0.1609511419680142,0.466595557834834
1,10,0.6216355122714783,0.0982931350840391,0.5233423771874391
2,0,0.5205504577275298,0.118057059083538,0.4024933986439918
2,1,0.5667179498778512,0.1228886618616617,0.4438292880161894
2,2,0.5912595605422001,0.1766533344617548,0.4146062260804453
2,3,0.6107384551693329,0.1678466165448929,0.44289183862444
2,4,0.6290331916322228,0.2051876326237527,0.4238455590084701
2,5,0.6349513246912771,0.1815673976786931,0.453383927012584
2,6,0.6349762251185868,0.1333187796513698,0.5016574454672169
2,7,0.6482660132877744,0.1302063541952047,0.5180596590925697
2,8,0.6393596991999492,0.1283673602600013,0.5109923389399478
2,9,0.6419681922130153,0.1296141830924038,0.5123540091206114
2,10,0.6631131983154008,0.1592025512643329,0.5039106470510679
3,0,0.5740810490655833,0.172817192904728,0.4012638561608553
3,1,0.5935364107261016,0.1821776815040817,0.4113587292220199
3,2,0.6030283168304892,0.1772210738237961,0.4258072430066931
3,3,0.6166351864936163,0.2018032381359787,0.4148319483576376
3,4,0.6257839344930693,0.2027423029961003,0.4230416314969689
3,5,0.6303462580993027,0.0855047068946108,0.5448415512046918
3,6,0.6381628526626085,0.1530463495629455,0.485116503099663
3,7,0.6251067553319045,0.0799808388639281,0.5451259164679764
3,8,0.6488291806987608,0.1620182738153139,0.4868109068834469
3,9,0.62069178949388,0.2056068049552587,0.4150849845386213
3,10,0.5965896802979646,0.0880919796490598,0.5084977006489046
4,0,0.5948769577653539,0.167250766693522,0.4276261910718318
4,1,0.6212246124672819,0.2193037818580263,0.4019208306092555
4,2,0.625321324431919,0.1968359506058868,0.4284853738260321
4,3,0.6273059963443074,0.1152623468928225,0.5120436494514848
4,4,0.6323389451749402,0.130736605458413,0.5016023397165271
4,5,0.6301470467069035,0.1111778451113431,0.5189692015955603
4,6,0.6359288562139997,0.1401891859540706,0.4957396702599291
4,7,0.6596249404566791,0.1191125292903032,0.5405124111663758
4,8,0.6031138911458853,0.1360855103439952,0.4670283808018901
4,9,0.5969879524134316,0.0497430777085969,0.5472448747048347
4,10,0.6555732623397126,0.0358838699265943,0.6196893924131183
5,0,0.6182253715898042,0.247427211672679,0.3707981599171251
5,1,0.6275701046065908,0.2646239086689668,0.362946195937624
5,2,0.6346860059317674,0.0855228405080115,0.5491631654237559
5,3,0.6435819432363515,0.164005822142438,0.4795761210939135
5,4,0.6221048363054852,0.0618776374097771,0.560227198895708
5,5,0.6359833112469697,0.1524771427031653,0.4835061685438043
5,6,0.6574267215340579,0.1553784343235413,0.5020482872105165
5,7,0.5850946982852366,0.0712494957640479,0.5138452025211887
5,8,0.6091709043032325,0.0175763138839416,0.5915945904192909
5,9,0.6673352608717487,0.0264077058112932,0.6409275550604554
5,10,0.6944622803593125,0.0907365858078916,0.6037256945514209
6,0,0.6267463017558369,0.2285199781803451,0.3982263235754917
6,1,0.6194959097443313,0.0799829447443812,0.53951296499995
6,2,0.6342945023737784,0.1491202753272994,0.4851742270464789
6,3,0.6155699778845837,0.0520536308666205,0.5635163470179632
6,4,0.6458300212555338,0.1116086138272521,0.5342214074282816
6,5,0.632873427122187,0.1332077403262384,0.4996656867959486
6,6,0.5906438824484752,0.051213863056163,0.5394300193923122
6,7,0.6131471456740557,0.0016681214525638,0.6114790242214919
6,8,0.673873902907287,-0.0094163360953497,0.6832902390026367
6,9,0.685135160348053,0.0613166211280644,0.6238185392199885
6,10,0.6429050035748815,0.0,0.6429050035748815
7,0,0.6331257383104201,0.1001111571860931,0.5330145811243269
7,1,0.6365179971148955,0.1730196515660174,0.4634983455488781
7,2,0.6235819872809961,0.044906539804963,0.5786754474760331
7,3,0.636135938657898,0.1824847824958917,0.4536511561620062
7,4,0.6627687751135087,0.1940256890896158,0.4687430860238929
7,5,0.6009380299957964,0.0598247014982448,0.5411133284975516
7,6,0.6078861189997411,0.0016187105718379,0.6062674084279032
7,7,0.6685069427809772,0.0227857780480014,0.6457211647329758
7,8,0.6947178408078725,0.081784096041289,0.6129337447665835
7,9,0.6607336553151584,0.0,0.6607336553151584
7,10,0.6068237623249411,0.0943327521792706,0.5124910101456704
8,0,0.6283026864088397,0.154891329253418,0.4734113571554217
8,1,0.6382755991964553,0.0505654746689846,0.5877101245274706
8,2,0.6217403533159138,0.0792852502360026,0.5424551030799112
8,3,0.6492421221852982,0.1316054143501658,0.5176367078351323
8,4,0.6301262059531698,0.0522434398998834,0.5778827660532864
8,5,0.5688156185748557,-2.1582957689127204e-05,0.5688372015325449
8,6,0.613009407642311,-0.0122019644522941,0.6252113720946052
8,7,0.6841863436804351,0.0460648518965208,0.6381214917839142
8,8,0.6787367018851356,0.0,0.6787367018851356
8,9,0.6274943956486454,0.0195291562451209,0.6079652394035244
8,10,0.5885733874634571,-0.0333571457067105,0.6219305331701677
9,0,0.6318164224329664,0.0559963043607334,0.575820118072233
9,1,0.6327031730187206,0.1624555231231451,0.4702476498955754
9,2,0.6228848316787928,0.2403108673441592,0.3825739643346335
9,3,0.6659940866710697,0.0505088968478258,0.615485189823244
9,4,0.5917284506032376,0.0003803798576146,0.591348070745623
9,5,0.5892135569142201,0.0058371855429007,0.5833763713713193
9,6,0.6427520922052277,0.0210624042997848,0.6216896879054429
9,7,0.6877049867521126,0.0,0.6877049867521126
9,8,0.6753679348143469,0.0566784487145547,0.6186894860997921
9,9,0.6186912097642036,0.0030602545740191,0.6156309551901844
9,10,0.5825155471681943,-0.0813953599886034,0.6639109071567978
10,0,0.6307385350695163,0.0540930281018766,0.5766455069676396
10,1,0.6197325382070547,0.0519958253301534,0.5677367128769012
10,2,0.6200447213461456,0.0799328905723447,0.5401118307738009
10,3,0.6674695069147797,0.0103844505519799,0.6570850563627997
10,4,0.592176454118822,0.031968571954343,0.560207882164479
10,5,0.5870831483869078,0.038828067322864,0.5482550810640437
10,6,0.648471554958774,0.0,0.648471554958774
10,7,0.6863940305576768,0.0,0.6863940305576768
10,8,0.6629946917608519,-0.0020864233866981,0.66508111514755
10,9,0.6090730861720237,0.0201177922810349,0.5889552938909888
10,10,0.5689857156953181,-0.0354784354776615,0.6044641511729796


==> anc/source_data/input_path_portability.csv <==
scope,mapping,n_cells,r_squared,mae
all matched cells,native coordinates,3025,0.909,0.053
all matched cells,state remapping,3025,0.939,0.0357
Delta-involving,native coordinates,1089,0.934,0.0515
Delta-involving,state remapping,1089,0.964,0.0321


==> anc/source_data/memory_primary_contrast.csv <==
contrast,mean_difference,bootstrap_95_low,bootstrap_95_high,positive_networks,networks,Holm_p
Intact minus both averaged; joint timing model,0.088,0.0589,0.1168,11,11,0.00146484375


==> anc/source_data/memory_timing_summary.csv <==
model,condition,history_timing_gain,history_minus_future_timing_gain,networks
Harmonic,Intact,0.0236,0.0247,11
Harmonic,Both averaged,-0.0193,-0.0183,11
Reference,Intact,0.0424,0.0448,11
Reference,Both averaged,-0.001,0.0009,11
Joint,Intact,0.0677,0.0711,11
Joint,Both averaged,-0.0203,-0.0175,11


==> anc/source_data/nominal_rhythm_periods.csv <==
rhythm,nominal_period_model_steps
Gamma,5
Beta,15
Alpha,22
Theta,50
Delta,150


==> anc/source_data/operations_summary.csv <==
operation,construction,networks,mean_fitted_r2,mean_identity_held_out_r2,sign_agreement_percent
bounded_addition,1,8,0.954,0.953,
bounded_addition,2,8,0.903,0.892,
signed_subtraction,1,8,0.94,,93.4


==> anc/source_data/table2_selected_cells.csv <==
source,target,source_tnorm,target_tnorm,atlas_cka,composed_cka,relation_median_cka
Delta,Alpha,9,1,0.62,0.61,0.293
Delta,Beta,9,10,0.056,0.038,0.446
Delta,Gamma,9,6,0.967,0.956,0.961


==> anc/source_data/temporal_network_descriptors.csv <==
condition,relation,network,operating_points,exact_entropy_bits,effective_rank,determinism,laminarity,trapping_time,cka,nmi
Both averaged,beta->theta,R00,121,6.224381137065448,5.597930834290423,0.6388924624226484,0.6075313663233297,26.45762010257748,0.5594556563139095,0.237141996058007
Both averaged,beta->theta,R01,121,6.151300011627522,5.6241992393867095,0.6569501207295697,0.6171325249627427,26.672778353875064,0.5660937303654648,0.2352041860630181
Both averaged,beta->theta,R02,121,6.2379748410165154,5.8299952408706455,0.6549400383980927,0.6187630966504754,26.04127240326164,0.558959050426389,0.2346412979199291
Both averaged,beta->theta,R03,121,6.189175342551098,5.668584427713435,0.6722886692879314,0.6178963800812092,27.246888525588496,0.5609789188209673,0.2309910281434182
Both averaged,beta->theta,R04,121,6.229635526532236,5.905639647205335,0.6583163666797511,0.6148560622055517,25.86501139050665,0.5472367327089245,0.239318129490235
Both averaged,beta->theta,R05,121,6.16980109894342,5.695755679064468,0.6798920267866125,0.6366393613139654,27.75214648293824,0.5536373239392289,0.2361813837744187
Both averaged,beta->theta,R06,121,6.297345133716428,5.936348845961271,0.6679755602355683,0.5978708280812871,26.364550376232355,0.570476983212658,0.2322402908728459
Both averaged,beta->theta,R07,121,6.126658381087989,5.514156239248272,0.6540660278829046,0.623448933189078,26.80761958957176,0.5537695979505162,0.2268908924344455
Both averaged,beta->theta,R08,121,6.325089978133845,6.073667698006054,0.6811361053727778,0.6221386637354124,25.97534327825052,0.5618607396491373,0.2371721095448243
Both averaged,beta->theta,R09,121,6.344843141316561,6.087003430174615,0.6453484339788803,0.6192775376754902,26.17797836569255,0.5618385673569295,0.2467239685957816
Both averaged,beta->theta,R10,121,6.166109147139667,5.613072095995063,0.6454010893944384,0.617455996155372,26.43865802789651,0.5596259192701357,0.2404401725704609
Both averaged,gamma->theta,R00,121,2.843194832717049,2.3187234820946427,0.7552036912761964,0.7837232572101842,49.66062748531304,0.1714398177852823,0.1785925480826829
Both averaged,gamma->theta,R01,121,2.6987276379665257,2.165443801239568,0.771131086066338,0.8038755844104348,49.81833561799938,0.1866292427931586,0.1790553940702253
Both averaged,gamma->theta,R02,121,2.9355056648545577,2.320424439126159,0.7708143825325132,0.7989002712596703,49.58084047039226,0.2123833504964578,0.1758325022215753
Both averaged,gamma->theta,R03,121,2.703359651813676,2.224727915923682,0.7813513502400293,0.7988219568916933,49.39387881726381,0.1907189752772811,0.1793434513870537
Both averaged,gamma->theta,R04,121,2.8476988207125373,2.4029620248597805,0.7694675918255806,0.7960186003044798,49.80869581743151,0.1453114989297229,0.1830202367169011
Both averaged,gamma->theta,R05,121,2.921897566121519,2.398538614640722,0.7766056497171918,0.8019842120583369,49.60082029399654,0.1760784922051633,0.1824815430875787
Both averaged,gamma->theta,R06,121,2.85481255783887,2.244673468132256,0.7734361572111405,0.8029135903206117,50.08309823367994,0.1854899924229421,0.1795843450271434
Both averaged,gamma->theta,R07,121,2.812824746305474,2.2683241765918707,0.7647247131056446,0.7896346308328213,49.80357039352275,0.1571203479315672,0.1809617788219081
Both averaged,gamma->theta,R08,121,2.8145812111514648,2.314789556359004,0.7628392382435614,0.7973399627426337,47.04049649766699,0.1724699601346286,0.1833566818193901
Both averaged,gamma->theta,R09,121,2.9752332273515325,2.4226985257645883,0.760698436704712,0.7877339517512763,49.69619010220059,0.1611384425304665,0.1813954994575247
Both averaged,gamma->theta,R10,121,2.9346577737177064,2.398888709738016,0.7725394767675731,0.8012701265603492,49.69842265444221,0.1580195090069523,0.1829168010146286
Both averaged,theta->theta,R00,121,6.002878413934679,6.102828129277752,0.7043397987337751,0.6199166402240928,25.454966330461893,0.6469782916909963,0.2858243406363897
Both averaged,theta->theta,R01,121,6.117259011251777,6.197606704536637,0.6913574105414161,0.6093762572804539,24.64358962837154,0.6424727082933527,0.2946428219484653
Both averaged,theta->theta,R02,121,5.958858001130997,5.316562123019447,0.6671951414002889,0.5811681774609769,24.08681073037752,0.6408618662637264,0.3014920034176119
Both averaged,theta->theta,R03,121,5.9457489209177945,5.700670159472344,0.7047416819091902,0.6222470977427158,25.870231754079235,0.6456717667674081,0.3004942555584404
Both averaged,theta->theta,R04,121,5.915126686080053,5.480908303441405,0.6798578497032396,0.5709679191662275,24.21053576703037,0.640552108811028,0.2958240273374502
Both averaged,theta->theta,R05,121,5.828425176485562,5.363178999113817,0.6967779375461728,0.5822462086923073,24.812882102376875,0.6427363984854635,0.2792356166983508
Both averaged,theta->theta,R06,121,5.8707626688584496,5.356624202292085,0.6841309530238839,0.6179679949358433,26.31334751736016,0.6405329597946849,0.3017347689014849
Both averaged,theta->theta,R07,121,5.843294902387089,5.226577191550517,0.6674829653402705,0.5963879742016506,25.088580540800123,0.6364664844259494,0.278819005548037
Both averaged,theta->theta,R08,121,6.080008152286396,6.666817324086528,0.7055220748352391,0.6263867616184022,26.420982569266084,0.6365196703260069,0.2902307514577543
Both averaged,theta->theta,R09,121,6.349308064873171,6.644613853915192,0.6785224392475512,0.5979203141989052,24.92579232862844,0.6564890192740773,0.2985361891147227
Both averaged,theta->theta,R10,121,6.110516412731634,5.967125492545339,0.6966468438873673,0.6032376040097713,25.23664949291345,0.6475691183636624,0.2958471891901574
Intact,beta->theta,R00,121,9.885553923413555,2.814306566108973,0.4252693580068806,0.0010955664693389,0.2479338842975206,0.0161513521118458,0.2058282774194867
Intact,beta->theta,R01,121,9.865476960748708,2.789752149784739,0.4324188631666151,0.0014059086159399,0.2809917355371901,0.0116264490397535,0.201052568863558
Intact,beta->theta,R02,121,9.911555210704078,2.815060236708579,0.426789532609337,0.0009243835087421,0.2479338842975206,0.0122114900303154,0.1957579097529083
Intact,beta->theta,R03,121,9.858101555866092,2.859085561489972,0.4262670825426699,0.0016843341119529,0.2314049586776859,0.0129776628916127,0.1994736882199726
Intact,beta->theta,R04,121,9.920670250581908,2.792714319888868,0.4318384878479633,0.001006532074139,0.2644628099173554,0.0109228764646197,0.2011408238454953
Intact,beta->theta,R05,121,9.8663337134802,2.8364169562549875,0.427110220431205,0.001393029412251,0.2809917355371901,0.0127613161562448,0.2007183868833106
Intact,beta->theta,R06,121,9.884841498252277,2.824998061025388,0.4292879492695149,0.000994234762183,0.1983471074380165,0.0124603374984564,0.2016110424383157
Intact,beta->theta,R07,121,9.892047765601962,2.83038562224463,0.4260811738876955,0.0014491930195322,0.2644628099173554,0.0121985600269012,0.1966944725641771
Intact,beta->theta,R08,121,9.910773205678126,2.791016503548609,0.4313090284798621,0.0012755002390767,0.2481572481572481,0.0119321744162136,0.2104956428586299
Intact,beta->theta,R09,121,9.886350513503928,2.702814901853112,0.4308442737177262,0.0008106042785626,0.2644628099173554,0.0105099453677479,0.2031917889112132
Intact,beta->theta,R10,121,9.93027298975525,2.857360308871064,0.4266602336297546,0.0009942299130852,0.2148760330578512,0.0126127180937891,0.2040581957145675
Intact,gamma->theta,R00,121,4.265162383656893,1.2834204839149028,0.5955531394512615,0.1423585062245934,0.6240337900726879,0.0319767813645288,0.3177600342450904
Intact,gamma->theta,R01,121,4.247888467960583,1.2580537166698365,0.6105212255224732,0.1233544016793186,0.6075465732162262,0.0371243797778326,0.2622315730177608
Intact,gamma->theta,R02,121,4.268959537888903,1.271791848795791,0.6278957223224182,0.1452337729412731,0.6466962050433357,0.0096310754597449,0.2980827215765105
Intact,gamma->theta,R03,121,4.154944401961497,1.2449581919801005,0.6309094619615379,0.1313019723590489,0.5505915318842401,0.0091453902667095,0.2499637054814328
Intact,gamma->theta,R04,121,4.21369639727236,1.2752977782861792,0.6120928391985665,0.1466785911781428,0.6160173001120757,0.0250240648731331,0.2731120730578091
Intact,gamma->theta,R05,121,4.197742528001029,1.2600722265853164,0.6096661424611043,0.1535912127548176,0.6534632615640401,0.0184628187414595,0.294238625275859
Intact,gamma->theta,R06,121,4.251996810570787,1.2497323042530837,0.6145112858006732,0.1010748486368821,0.403173636917558,0.0079326795139808,0.2960929618551459
Intact,gamma->theta,R07,121,4.324320339099205,1.2975677517668924,0.6152526888300948,0.1289719285291974,0.5866698189504589,0.0256538774995758,0.3272490085545091
Intact,gamma->theta,R08,121,4.261287672504396,1.274893836307964,0.6186654916763169,0.1213809997265717,0.581145902496032,0.0125449224036406,0.3126417213829913
Intact,gamma->theta,R09,121,4.414521503773104,1.309175150286222,0.6328147652502379,0.1251310827381579,0.6180036570490505,0.0291660217779768,0.3108523614345599
Intact,gamma->theta,R10,121,4.509866491290441,1.3166260138413224,0.5921449252152144,0.1474821673917072,0.6333040216194112,0.0148899890780261,0.3244756709668449
Intact,theta->theta,R00,121,9.306257707749628,2.357204644479073,0.5711304241610989,0.0017288876223045,0.1487603305785124,0.9573624905469474,0.8496474757405671
Intact,theta->theta,R01,121,9.425866038715988,2.8425165486538275,0.5808331982632844,0.0034996623522205,0.1983471074380165,0.9596583449225982,0.8376436577525027
Intact,theta->theta,R02,121,9.466650736074666,3.010763791658672,0.5723406393117629,0.0012093407394573,0.1157024793388429,0.9587490365974384,0.8402199929472888
Intact,theta->theta,R03,121,9.406991708045544,2.845495383111164,0.5561137482384662,0.0036658354828171,0.1652892561983471,0.9464470526901568,0.8417689973741523
Intact,theta->theta,R04,121,9.436055156691356,2.9464094602420743,0.5835616820465388,0.0027797113555153,0.2148760330578512,0.9577489800374548,0.8355742371257038
Intact,theta->theta,R05,121,9.368427011208183,2.6376750153386355,0.5958018953394432,0.0017222637547446,0.1652892561983471,0.9613516111653712,0.850861861477983
Intact,theta->theta,R06,121,9.353716992423957,3.135013663004378,0.5813852371169718,0.0027716852486281,0.1652892561983471,0.9559061553359116,0.8454805158101173
Intact,theta->theta,R07,121,9.45111953704231,2.992073724948677,0.5675169204908164,0.0015199012064215,0.1652892561983471,0.9469365798137356,0.839067355477712
Intact,theta->theta,R08,121,9.396008971734023,2.9773264404531368,0.5691623119250867,0.0011329485279431,0.1983471074380165,0.9625485521142716,0.8498632811538576
Intact,theta->theta,R09,121,9.444710693574226,2.5425045136152904,0.5715591125984726,0.0029001047550592,0.1983471074380165,0.9583277451172174,0.8354836563362139
Intact,theta->theta,R10,121,9.442113235890536,3.0778671373148105,0.587234094085413,0.0011966215559949,0.1652892561983471,0.9703172881008572,0.8422738681120474
Phase mean,beta->theta,R00,121,5.025387178697466,1.9191658798204925,0.3870857002142978,0.4783717998530405,2.626292488724491,0.010640870535864,0.2044702145526095
Phase mean,beta->theta,R01,121,5.29741102031057,2.076448121181278,0.3620083927650942,0.4380235987705704,2.4938827174083418,0.0155986032701631,0.2111369675496409
Phase mean,beta->theta,R02,121,5.358401100505951,2.1624353078548504,0.3569751531428743,0.4337734054492539,2.5323183445123107,0.0139414960425991,0.2149023803700953
Phase mean,beta->theta,R03,121,5.260572668448895,2.093153747047275,0.3551245541299058,0.4396924438381945,2.5732654890337816,0.0120487064200422,0.2088393103224588
Phase mean,beta->theta,R04,121,4.97922434511834,1.9544016642584463,0.3957012881391687,0.502497700605193,2.7689332870888235,0.0098438093529559,0.1992662807484403
Phase mean,beta->theta,R05,121,5.151461884843831,2.002118029282295,0.3805408581151354,0.4605497251601507,2.6212367045384544,0.0130016021092175,0.2010802930188426
Phase mean,beta->theta,R06,121,5.0400399418734185,1.962837170649628,0.375599487460291,0.4659460259438159,2.643227185982822,0.0140637525643681,0.210498862008799
Phase mean,beta->theta,R07,121,5.645586461597443,2.261867861351493,0.3307826974815058,0.4103809895332042,2.41971911975964,0.0177332464531441,0.2081222683051308
Phase mean,beta->theta,R08,121,5.312283811694329,2.077186888825591,0.3497837136347148,0.4422419192959922,2.561786011266632,0.0096446259394134,0.2122922423252753
Phase mean,beta->theta,R09,121,5.285353610517486,2.0845786885712894,0.3620539558577867,0.4404787161140291,2.471331751406156,0.0155940487722714,0.2104798229482739
Phase mean,beta->theta,R10,121,5.355931307547933,2.068168799451252,0.3515642565565674,0.443229097468415,2.6162770266190485,0.0132663550760373,0.2058832850710829
Phase mean,gamma->theta,R00,121,2.224406790118737,1.074684968945369,0.6214096310139702,0.7063573823643233,3.3641615304628893,0.0121284327236926,0.2418994741396321
Phase mean,gamma->theta,R01,121,2.204041869963197,1.0833279979094863,0.6132621521547446,0.7210424524764945,3.346533627132023,0.0151445313168769,0.2968624202935576
Phase mean,gamma->theta,R02,121,2.240455510110188,1.1285180905212937,0.5966061201409566,0.6996887631218193,3.1855538768206264,0.0196133705126465,0.2455599067686808
Phase mean,gamma->theta,R03,121,2.3517692194794666,1.0952469106572649,0.5986706941868833,0.6996846723217207,3.302747390712013,0.0128859581607514,0.2795489076179631
Phase mean,gamma->theta,R04,121,2.187730299027856,1.087216131622325,0.5900661194104075,0.6778486678186868,3.150322482795589,0.0130121145199785,0.2346450014717735
Phase mean,gamma->theta,R05,121,2.1337324486640763,1.083284231949442,0.6177348193988721,0.7154648829876508,3.1946310325682257,0.0106084598758681,0.2800825389988081
Phase mean,gamma->theta,R06,121,2.2723958439564083,1.0818344475911637,0.6188797868973814,0.7063182728572472,3.2231957758400496,0.0107669353761223,0.2797613695572017
Phase mean,gamma->theta,R07,121,1.92425896135838,1.077289586506399,0.6080963412883152,0.7060540402465264,3.23214792732172,0.0118701753193762,0.2350149927754696
Phase mean,gamma->theta,R08,121,2.292856311030789,1.1118020342776511,0.6000418702467275,0.698916400085139,3.1958171753852787,0.0096463722261795,0.282381369052929
Phase mean,gamma->theta,R09,121,2.293481034669322,1.1039771236463405,0.6091004430658327,0.7123123844070778,3.196953112677742,0.0220194751776779,0.2721950642023336
Phase mean,gamma->theta,R10,121,2.490879416230728,1.1016014374527914,0.5835190508769621,0.679566968586155,3.163390758549441,0.0236961037991886,0.2802261000923075
Phase mean,theta->theta,R00,121,5.542955408015096,2.1318244476430745,0.3219705576792611,0.3852914431751613,2.824169883198602,0.9403980857038028,0.797275722724083
Phase mean,theta->theta,R01,121,5.495137528735524,2.102957346470132,0.3238910997983392,0.3797388627838758,3.0639357952397943,0.9421252559324512,0.8017295996635299
Phase mean,theta->theta,R02,121,5.440092070740926,2.1392921689339177,0.3343448967348214,0.4045838804395602,3.385976869946833,0.9412677982319674,0.8089185541242042
Phase mean,theta->theta,R03,121,5.3604579672913095,2.09344038266414,0.3400951656214138,0.4195914664641379,3.557818013452263,0.93937118164527,0.8086125649469308
Phase mean,theta->theta,R04,121,5.40341421331268,2.046796378147108,0.3330307366742072,0.3825343976749132,3.0204966216699147,0.9430661822358573,0.8100790074122443
Phase mean,theta->theta,R05,121,5.797740380298316,2.140685884096091,0.2963717969477519,0.37409503285101,2.3553769719041124,0.9383645310798204,0.7832633161376281
Phase mean,theta->theta,R06,121,5.821685723337113,2.3112835556004008,0.3100524733757362,0.392074020121146,2.949991032102821,0.9386824861107091,0.7855683098652251
Phase mean,theta->theta,R07,121,5.529944917267384,2.213522314399393,0.3271091657424768,0.3973787070725681,3.116301071108588,0.9398742825201944,0.797543063641776
Phase mean,theta->theta,R08,121,5.0402925623591095,2.007676709850831,0.3571678382225702,0.4446584127952198,3.6910359023434727,0.9379933536473188,0.805104630213057
Phase mean,theta->theta,R09,121,5.201632651137407,2.045104868876276,0.3549353026115544,0.4239791305329878,3.5170263577169574,0.9392061246679048,0.7987153137398859
Phase mean,theta->theta,R10,121,6.490889488479907,2.534534156990867,0.2793104345250962,0.3202151188537975,2.4538433694506576,0.942440319685806,0.7833995902782107
Release mean,beta->theta,R00,121,11.018601662671225,6.302287296501806,0.8197641052984371,0.011904585050921,0.2769498591496033,0.114285269320591,0.2049674540174656
Release mean,beta->theta,R01,121,11.040181113641871,6.302416802956161,0.8203161530705667,0.0124754938352258,0.2733524341129872,0.116436500143026,0.2061099011390119
Release mean,beta->theta,R02,121,11.033716066106654,6.240901536710003,0.8220567884880926,0.0135002629435814,0.2621367371354366,0.1164848849599835,0.2086120499436436
Release mean,beta->theta,R03,121,11.044939613724289,6.346305446940929,0.824051361657707,0.0111809195118347,0.2865350512328385,0.1133182924736625,0.2081131236238118
Release mean,beta->theta,R04,121,11.043939776712389,6.263397048104018,0.8226632559644204,0.0127070580808584,0.2791143309170349,0.111171529519584,0.2161946148604114
Release mean,beta->theta,R05,121,11.058124345813694,6.227378068446,0.8268795721073623,0.0136122688812873,0.2577683362728052,0.1085136275448169,0.1970363495595338
Release mean,beta->theta,R06,121,11.031375250252022,6.259673574175851,0.8191724853606238,0.0112127532572842,0.2700880639662903,0.1137906514737756,0.2151373188978176
Release mean,beta->theta,R07,121,11.056226182835234,6.273056112351906,0.8167955553038952,0.0117630646378439,0.2675240539167614,0.1077440697185986,0.2159434490923965
Release mean,beta->theta,R08,121,11.04899969869468,6.287471302628973,0.8200612357193283,0.0108289792793756,0.2656300702561213,0.1129135085184961,0.2034629134061477
Release mean,beta->theta,R09,121,11.03335310598304,6.260066580985893,0.8231531692595232,0.011174179271252,0.2621469567905036,0.1157103702511342,0.2074491809125729
Release mean,beta->theta,R10,121,11.04165780387054,6.272029387191839,0.8209338884000354,0.0111096914125218,0.2684379590734383,0.1194430677901398,0.1908539149730528
Release mean,gamma->theta,R00,121,5.786395117516344,2.873619087604099,0.7059507240769969,0.0402727209989802,0.8624271045758649,0.1262618622225883,0.3251341950192801
Release mean,gamma->theta,R01,121,5.79282618749347,2.8758189401974232,0.6889427859378578,0.0318937420286966,0.1530363110250163,0.1196548435335986,0.3315056761854607
Release mean,gamma->theta,R02,121,5.847446354220226,2.921644476755582,0.6988281763229739,0.0381045565121665,0.2460022667847337,0.0992073402690356,0.3246507597191341
Release mean,gamma->theta,R03,121,5.810093220665285,2.900270147591117,0.722374888208147,0.0259422818289089,0.1724021135347513,0.1134431601870271,0.3304856460639359
Release mean,gamma->theta,R04,121,5.774331909647249,2.8979244080768503,0.7191678203775231,0.051011447616154,1.6311615156866293,0.1075632696844417,0.3244217337484452
Release mean,gamma->theta,R05,121,5.783637101351568,2.9006135507030444,0.6980294309384476,0.0407639545460489,0.8279940945605859,0.1251629781476666,0.3341447943185184
Release mean,gamma->theta,R06,121,5.757881243160716,2.8459184228719656,0.7135079946058109,0.0479114912812322,0.9349256294712196,0.105157285508942,0.3177098214023204
Release mean,gamma->theta,R07,121,5.775523479576438,2.865388012857246,0.7105677888078311,0.0345549729421227,0.3255760412584936,0.084849246757999,0.3329265805674406
Release mean,gamma->theta,R08,121,5.809310762967951,2.904951632749412,0.7174639436420607,0.0353235857898449,0.8353669217525027,0.1131878345742139,0.3152169370043755
Release mean,gamma->theta,R09,121,5.786517493808139,2.8985826061331785,0.729550179079767,0.0435982669956651,0.4789998188812034,0.0979889765374833,0.3208049355754787
Release mean,gamma->theta,R10,121,5.767129779376315,2.89470468823897,0.7148791689260942,0.0359434759320269,0.3231051990440958,0.0960807764827087,0.3206298686014251
Release mean,theta->theta,R00,121,10.9506103328822,6.724622856987942,0.7691499616694577,0.015454412431337,0.3076317082088317,0.9127015267456856,0.8646714051049433
Release mean,theta->theta,R01,121,10.959425773735074,6.679691958108206,0.7773369446990362,0.0134816499653815,0.3172230785806159,0.9059295844482604,0.871561592753464
Release mean,theta->theta,R02,121,10.979117308347206,6.460710176113958,0.7258669036235487,0.0155516893698999,0.3527767501410261,0.8984280130383817,0.862984942863634
Release mean,theta->theta,R03,121,10.953696464517856,6.663603007310241,0.7736342154296331,0.0146991310313016,0.3488620100558531,0.9121947517974388,0.8665010722860984
Release mean,theta->theta,R04,121,10.989845855071357,6.6414273244576965,0.745224051833231,0.014171449453029,0.3345771220452226,0.9039487385386992,0.8528813719137187
Release mean,theta->theta,R05,121,10.986998605377275,6.833376171788441,0.786760987047828,0.0150445973946864,0.3411918555699769,0.9109827450694176,0.8585553067635469
Release mean,theta->theta,R06,121,11.017133175175928,6.80647879428905,0.7839864925808911,0.0144596606973329,0.3017574750937546,0.914744529781044,0.87014749499409
Release mean,theta->theta,R07,121,11.016811823414978,6.67186152101491,0.764873865520266,0.0170302213995234,0.3119948248392246,0.9067906027463511,0.8565857496971783
Release mean,theta->theta,R08,121,11.05694447249993,6.979418029981307,0.7729548697727446,0.014255761479558,0.3014607542509492,0.9175639530120088,0.8609609778704482
Release mean,theta->theta,R09,121,11.044588545993689,6.992081690002818,0.7818741758289077,0.0163795661699811,0.3474434466107137,0.9135484258042202,0.8586293338768228
Release mean,theta->theta,R10,121,10.998008833682436,6.806980701088092,0.7792872736314109,0.0158732753662635,0.2904689780607501,0.9152743977433732,0.8722202264214811


==> anc/source_data/temporal_profile_loss.csv <==
relation,condition,mean_probability_loss,networks,positive_networks,exact_one_sided_p,BH_q
beta->theta,Phase mean,0.9754,11,11,0.00048828125,0.00048828125
beta->theta,Release mean,0.9957,11,11,0.00048828125,0.00048828125
beta->theta,Both averaged,0.9737,11,11,0.00048828125,0.00048828125
gamma->theta,Phase mean,0.979,11,11,0.00048828125,0.00048828125
gamma->theta,Release mean,0.9918,11,11,0.00048828125,0.00048828125
gamma->theta,Both averaged,0.9919,11,11,0.00048828125,0.00048828125
theta->theta,Phase mean,0.9735,11,11,0.00048828125,0.00048828125
theta->theta,Release mean,0.9901,11,11,0.00048828125,0.00048828125
theta->theta,Both averaged,0.9371,11,11,0.00048828125,0.00048828125


==> anc/source_data/two_event_historical_readout.csv <==
condition,age_steps,schedule_adjusted_balanced_accuracy_gain,network_SD,networks
Intact,49,0.2291666666666666,0.0862581949177942,8
Intact,75,0.2395833333333333,0.0534058287051379,8
Intact,100,0.2291666666666666,0.0385758374905229,8
Intact,150,0.2083333333333333,0.0890870806374748,8
Intact,200,0.25,0.0,8
Intact,240,0.1770833333333333,0.0825859340804262,8
Intact,300,0.1979166666666666,0.062001984095237,8
Both averaged,49,0.4375,0.1876652710766005,8
Both averaged,75,0.4375,0.1390871600660466,8
Both averaged,100,0.6770833333333334,0.1293872923766914,8
Both averaged,150,0.7083333333333333,0.0629940788348712,8
Both averaged,200,0.4166666666666667,0.0771516749810459,8
Both averaged,240,0.2916666666666667,0.2227177015936869,8
Both averaged,300,0.28125,0.0763437817760753,8


==> anc/validate_source_data.py <==
from pathlib import Path
import numpy as np
import pandas as pd

D = Path(__file__).resolve().parent / "source_data"
def read(name): return pd.read_csv(D / name)
def close(value, expected, tol=0.00051):
    assert abs(float(value) - expected) <= tol, (value, expected)

a = read("figure3a_recruitment_network_values.csv")
assert len(a) == 1936 and a.network.nunique() == 11
b = read("figure3b_intrinsic_network_means.csv")
assert len(b) == 176 and b.network.nunique() == 11
for rhythm, metric, condition, expected in [
    ("beta", "exact_entropy_active_bits", "intact", 6.53),
    ("beta", "exact_entropy_active_bits", "aperiodic", 11.18),
    ("beta", "trial_effective_rank", "intact", 1.97),
    ("beta", "trial_effective_rank", "aperiodic", 10.74),
]:
    x = b[(b.rhythm == rhythm) & (b.metric == metric) & (b.condition == condition)]
    close(x.value.mean(), expected, 0.0051)
p = read("figure5a_persistence_network_values.csv")
assert len(p) == 88
for condition, expected in [("intact", [.300, .296, .290, .288]), ("aperiodic", [.035, .028, .020, .012])]:
    x = p[p.condition == condition].groupby("cycle").persistence.mean()
    for value, target in zip(x, expected): close(value, target)
r = read("figure5b_correlation_network_values.csv")
assert len(r) == 88
for condition, expected in [("intact", .906), ("aperiodic", -.418)]:
    close(r[(r.condition == condition) & (r.cycle == 1)].rho.mean(), expected)
z = read("figure5c_persistence_surface.csv")
assert len(z) == 121
close(z.target_state_CKA_excess_intact.mean(), .615)
close(z.target_state_CKA_excess_aperiodic.mean(), .092469462008, 1e-10)
assert np.allclose(z.difference, z.target_state_CKA_excess_intact - z.target_state_CKA_excess_aperiodic)
print("Source-data checks passed: dimensions, paired records and reported rounding agree.")

